Light-quark mass dependence of the nucleon axial charge and pion-nucleon scattering phenomenology

The light-quark mass dependence of the nucleon axial isovector charge ($g_A$) has been studied up to next-to-next-to-leading order, $O(p^4)$, in relativistic chiral perturbation theory using extended-on-mass-shell renormalization, without and with explicit $\Delta (1232)$ degrees of freedom. We show that in the $\Delta$-less case, at this order, the flat trend of $g_A (M_{\pi})$ exhibited by state-of-the-art lattice QCD (LQCD) results cannot be reproduced using low energy constants (LECs) extracted from pion-nucleon elastic and inelastic scattering. A satisfactory description of these LQCD data is only achieved in the theory with $\Delta$. From this fit we report $g_A (M_{\pi\rm{(phys)}}) = 1.260 \pm 0.012$, close to the experimental result, and $d_{16}= -0.88\pm 0.88$ GeV$^{-2}$, in agreement with its empirical value. The large uncertainties are of theoretical origin, reflecting the difference between $O(p^3)$ and $O(p^4)$ that still persists at large $M_{\pi}$ in presence of the $\Delta$.

==> anc/SelfenergyDp4tot.dat <==
SelfenergyC2 = -4*c1*M^2
SelfenergyN3 = (3*g^2*(2*m*p2 + m^2*pslash + p2*pslash)*A0[m^2])/
     (128*F^2*p2*Pi^2) + (3*g^2*(-m^2 + p2)*pslash*A0[M^2])/
     (128*F^2*p2*Pi^2) + (3*g^2*(-((-m^2 + p2)*(-m^2 + M^2 + p2)*pslash)/
        (2*p2) + M^2*(m + pslash))*B0[p2, m^2, M^2])/(64*F^2*Pi^2)
SelfenergyC4 = -2*(e115 + e116 + 8*e38)*M^4
SelfenergyT4 = (3*c2*M^4*pslash^2)/(128*F^2*m^2*Pi^2) - 
    (3*M^2*(8*c1 - 4*c3 - (c2*pslash^2)/m^2)*A0[M^2])/(64*F^2*Pi^2)
SelfenergyN4 = (-3*c1*g^2*M^2*(3*m^4*M^2*p2 - 4*m^2*M^2*p2*(M^2 + p2) + 
       p2*(M^3 - M*p2)^2 - 3*m^7*pslash + m^5*(7*M^2 + 9*p2)*pslash - 
       m^3*(5*M^4 + 4*M^2*p2 + 9*p2^2)*pslash + 
       m*(M^6 - M^4*p2 - 3*M^2*p2^2 + 3*p2^3)*pslash)*
      Log[(m^2 + M^2 - p2 + Sqrt[m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2)])/
        (2*m*M)])/(16*F^2*p2^2*Sqrt[m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2)]*
      Pi^2) - (3*c1*g^2*M^2*((M^2*(M^2 - p2)*p2 - 3*m^2*p2*(M^2 + 2*p2) + 
         3*m^5*pslash - 2*m^3*(2*M^2 + 3*p2)*pslash + m*(M^4 - 3*p2^2)*
          pslash)*Log[m] - (-3*m^2*M^2*p2 + M^2*p2*(M^2 + p2) + 
         3*m^5*pslash - 2*m^3*(2*M^2 + 3*p2)*pslash + m*(M^4 + 3*p2^2)*
          pslash)*Log[M] + p2*(-2*m^2*p2 + M^2*p2 - 3*m^3*pslash + 
         m*(M^2 + p2)*pslash + 2*p2*(3*m^2 + M^2 + 3*m*pslash)*
          Log[ScaleMu])))/(16*F^2*p2^2*Pi^2)
SelfenergyN\[CapitalDelta]3 = 
   (h^2*(-12*m\[CapitalDelta]^3*p2 + 4*m\[CapitalDelta]*p2^2 + 
       3*m\[CapitalDelta]^4*pslash - 4*m\[CapitalDelta]^2*p2*pslash + 
       2*p2^2*pslash - 4*M^2*p2*(3*m\[CapitalDelta] + 2*pslash) + 
       M^4*(16*m\[CapitalDelta] + 13*pslash)))/(576*F^2*m\[CapitalDelta]^2*
      Pi^2) - (h^2*(M^4*pslash + (m\[CapitalDelta]^2 - p2)*
        (2*m\[CapitalDelta]*p2 + m\[CapitalDelta]^2*pslash + p2*pslash) + 
       M^2*(6*m\[CapitalDelta]*p2 - 2*m\[CapitalDelta]^2*pslash + 
         5*p2*pslash))*A0[M^2])/(96*F^2*m\[CapitalDelta]^2*p2*Pi^2) + 
    (h^2*(2*m\[CapitalDelta]^3*p2 + 2*m\[CapitalDelta]*p2^2 + M^4*pslash + 
       m\[CapitalDelta]^4*pslash - m\[CapitalDelta]^2*p2*pslash + 
       p2^2*pslash - 2*M^2*(m\[CapitalDelta]*p2 + m\[CapitalDelta]^2*pslash + 
         p2*pslash))*A0[m\[CapitalDelta]^2])/(96*F^2*m\[CapitalDelta]^2*p2*
      Pi^2) - (h^2*(M^4 + (m\[CapitalDelta]^2 - p2)^2 - 
       2*M^2*(m\[CapitalDelta]^2 + p2))*(2*m\[CapitalDelta]*p2 + 
       m\[CapitalDelta]^2*pslash + (-M^2 + p2)*pslash)*
      B0[p2, M^2, m\[CapitalDelta]^2])/(96*F^2*m\[CapitalDelta]^2*p2*Pi^2)
SelfenergyN\[CapitalDelta]4 = 
   -(a1*h^2*M^2*(32*M^6*p2 + M^4*(8*m\[CapitalDelta]^2*p2 + 2*p2^2 + 
          18*m\[CapitalDelta]^3*pslash + 49*m\[CapitalDelta]*p2*pslash) - 
        6*M^2*m\[CapitalDelta]*(6*m\[CapitalDelta]^3*p2 + 
          3*m\[CapitalDelta]*p2^2 + 6*m\[CapitalDelta]^4*pslash + 
          6*m\[CapitalDelta]^2*p2*pslash + 4*p2^2*pslash) + 
        3*m\[CapitalDelta]*(12*m\[CapitalDelta]^5*p2 + 18*m\[CapitalDelta]^3*
           p2^2 + 2*m\[CapitalDelta]*p2^3 + 6*m\[CapitalDelta]^6*pslash - 
          9*m\[CapitalDelta]^4*p2*pslash + 6*m\[CapitalDelta]^2*p2^2*pslash + 
          2*p2^3*pslash)))/(216*F^2*m\[CapitalDelta]^4*p2*Pi^2) + 
    (a1*h^2*(M^6*(8*p2 + 3*m\[CapitalDelta]*pslash) + 
       M^4*p2*(11*m\[CapitalDelta]^2 + 2*p2 + 13*m\[CapitalDelta]*pslash) - 
       3*M^2*m\[CapitalDelta]*(m\[CapitalDelta]^3*p2 + m\[CapitalDelta]*
          p2^2 + m\[CapitalDelta]^4*pslash + p2^2*pslash))*A0[M^2])/
     (36*F^2*m\[CapitalDelta]^4*p2*Pi^2) + 
    (a1*h^2*M^2*(3*m\[CapitalDelta]^2*p2 + p2^2 + 2*m\[CapitalDelta]^3*
        pslash - m\[CapitalDelta]*p2*pslash - 
       M^2*(p2 + 2*m\[CapitalDelta]*pslash))*A0[m\[CapitalDelta]^2])/
     (12*F^2*m\[CapitalDelta]^2*p2*Pi^2) - 
    (a1*h^2*M^2*(M^6*pslash - M^4*p2*(m\[CapitalDelta] + 3*pslash) - 
       M^2*(m\[CapitalDelta]^2 - p2)*(2*m\[CapitalDelta]*p2 + 
         3*m\[CapitalDelta]^2*pslash + 3*p2*pslash) + 
       (m\[CapitalDelta]^2 - p2)*(3*m\[CapitalDelta]^3*p2 + 
         m\[CapitalDelta]*p2^2 + 2*m\[CapitalDelta]^4*pslash + 
         m\[CapitalDelta]^2*p2*pslash + p2^2*pslash))*
      B0[p2, M^2, m\[CapitalDelta]^2])/(12*F^2*m\[CapitalDelta]^3*p2*Pi^2) + 
    (a1*h^2*M^2*(M^4 + (m\[CapitalDelta]^2 - p2)^2 - 
       2*M^2*(m\[CapitalDelta]^2 + p2))*(-2*m\[CapitalDelta]*p2 - 
       m\[CapitalDelta]^2*pslash + (M^2 - p2)*pslash)*
      C0[0, p2, p2, m\[CapitalDelta]^2, m\[CapitalDelta]^2, M^2])/
     (12*F^2*m\[CapitalDelta]*p2*Pi^2)
SelfenergyDp4totunsubstracted = -4*c1*M^2 - 2*(e115 + e116 + 8*e38)*M^4 + 
    (3*c2*M^4*pslash^2)/(128*F^2*m^2*Pi^2) + 
    (h^2*(-12*m\[CapitalDelta]^3*p2 + 4*m\[CapitalDelta]*p2^2 + 
       3*m\[CapitalDelta]^4*pslash - 4*m\[CapitalDelta]^2*p2*pslash + 
       2*p2^2*pslash - 4*M^2*p2*(3*m\[CapitalDelta] + 2*pslash) + 
       M^4*(16*m\[CapitalDelta] + 13*pslash)))/(576*F^2*m\[CapitalDelta]^2*
      Pi^2) - (a1*h^2*M^2*(32*M^6*p2 + M^4*(8*m\[CapitalDelta]^2*p2 + 
         2*p2^2 + 18*m\[CapitalDelta]^3*pslash + 49*m\[CapitalDelta]*p2*
          pslash) - 6*M^2*m\[CapitalDelta]*(6*m\[CapitalDelta]^3*p2 + 
         3*m\[CapitalDelta]*p2^2 + 6*m\[CapitalDelta]^4*pslash + 
         6*m\[CapitalDelta]^2*p2*pslash + 4*p2^2*pslash) + 
       3*m\[CapitalDelta]*(12*m\[CapitalDelta]^5*p2 + 18*m\[CapitalDelta]^3*
          p2^2 + 2*m\[CapitalDelta]*p2^3 + 6*m\[CapitalDelta]^6*pslash - 
         9*m\[CapitalDelta]^4*p2*pslash + 6*m\[CapitalDelta]^2*p2^2*pslash + 
         2*p2^3*pslash)))/(216*F^2*m\[CapitalDelta]^4*p2*Pi^2) + 
    (3*g^2*(2*m*p2 + m^2*pslash + p2*pslash)*A0[m^2])/(128*F^2*p2*Pi^2) + 
    ((32*a1*h^2*m^2*M^2*(M^4*(8*p2 + 3*m\[CapitalDelta]*pslash) + 
         M^2*p2*(11*m\[CapitalDelta]^2 + 2*p2 + 13*m\[CapitalDelta]*pslash) - 
         3*m\[CapitalDelta]*(m\[CapitalDelta]^3*p2 + m\[CapitalDelta]*p2^2 + 
           m\[CapitalDelta]^4*pslash + p2^2*pslash)) - 
       3*(4*h^2*m^2*m\[CapitalDelta]^2*(M^4*pslash + 
           (m\[CapitalDelta]^2 - p2)*(2*m\[CapitalDelta]*p2 + 
             m\[CapitalDelta]^2*pslash + p2*pslash) + 
           M^2*(6*m\[CapitalDelta]*p2 - 2*m\[CapitalDelta]^2*pslash + 
             5*p2*pslash)) + 9*m\[CapitalDelta]^4*(16*c1*m^2*M^2*p2 - 
           8*c3*m^2*M^2*p2 + pslash*(g^2*(m^4 - m^2*p2) - 2*c2*M^2*p2*
              pslash))))*A0[M^2])/(1152*F^2*m^2*m\[CapitalDelta]^4*p2*Pi^2) + 
    (h^2*(2*m\[CapitalDelta]^3*p2 + 2*m\[CapitalDelta]*p2^2 + M^4*pslash + 
       m\[CapitalDelta]^4*pslash - m\[CapitalDelta]^2*p2*pslash + 
       p2^2*pslash - 2*M^2*(m\[CapitalDelta]*p2 + m\[CapitalDelta]^2*pslash + 
         p2*pslash) - 8*a1*M^2*(-3*m\[CapitalDelta]^2*p2 - p2^2 - 
         2*m\[CapitalDelta]^3*pslash + m\[CapitalDelta]*p2*pslash + 
         M^2*(p2 + 2*m\[CapitalDelta]*pslash)))*A0[m\[CapitalDelta]^2])/
     (96*F^2*m\[CapitalDelta]^2*p2*Pi^2) + 
    (3*g^2*(-((-m^2 + p2)*(-m^2 + M^2 + p2)*pslash)/(2*p2) + 
       M^2*(m + pslash))*B0[p2, m^2, M^2])/(64*F^2*Pi^2) + 
    (h^2*(m\[CapitalDelta]*(M^4 + (m\[CapitalDelta]^2 - p2)^2 - 
         2*M^2*(m\[CapitalDelta]^2 + p2))*(-2*m\[CapitalDelta]*p2 - 
         m\[CapitalDelta]^2*pslash + (M^2 - p2)*pslash) - 
       8*a1*(M^8*pslash - M^6*p2*(m\[CapitalDelta] + 3*pslash) - 
         M^4*(m\[CapitalDelta]^2 - p2)*(2*m\[CapitalDelta]*p2 + 
           3*m\[CapitalDelta]^2*pslash + 3*p2*pslash) + 
         M^2*(m\[CapitalDelta]^2 - p2)*(3*m\[CapitalDelta]^3*p2 + 
           m\[CapitalDelta]*p2^2 + 2*m\[CapitalDelta]^4*pslash + 
           m\[CapitalDelta]^2*p2*pslash + p2^2*pslash)))*
      B0[p2, M^2, m\[CapitalDelta]^2])/(96*F^2*m\[CapitalDelta]^3*p2*Pi^2) + 
    (a1*h^2*M^2*(M^4 + (m\[CapitalDelta]^2 - p2)^2 - 
       2*M^2*(m\[CapitalDelta]^2 + p2))*(-2*m\[CapitalDelta]*p2 - 
       m\[CapitalDelta]^2*pslash + (M^2 - p2)*pslash)*
      C0[0, p2, p2, m\[CapitalDelta]^2, m\[CapitalDelta]^2, M^2])/
     (12*F^2*m\[CapitalDelta]*p2*Pi^2) - 
    (3*c1*g^2*M^2*(3*m^4*M^2*p2 - 4*m^2*M^2*p2*(M^2 + p2) + 
       p2*(M^3 - M*p2)^2 - 3*m^7*pslash + m^5*(7*M^2 + 9*p2)*pslash - 
       m^3*(5*M^4 + 4*M^2*p2 + 9*p2^2)*pslash + 
       m*(M^6 - M^4*p2 - 3*M^2*p2^2 + 3*p2^3)*pslash)*
      Log[(m^2 + M^2 - p2 + Sqrt[m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2)])/
        (2*m*M)])/(16*F^2*p2^2*Sqrt[m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2)]*
      Pi^2) - (3*c1*g^2*M^2*((M^2*(M^2 - p2)*p2 - 3*m^2*p2*(M^2 + 2*p2) + 
         3*m^5*pslash - 2*m^3*(2*M^2 + 3*p2)*pslash + m*(M^4 - 3*p2^2)*
          pslash)*Log[m] - (-3*m^2*M^2*p2 + M^2*p2*(M^2 + p2) + 
         3*m^5*pslash - 2*m^3*(2*M^2 + 3*p2)*pslash + m*(M^4 + 3*p2^2)*
          pslash)*Log[M] + p2*(-2*m^2*p2 + M^2*p2 - 3*m^3*pslash + 
         m*(M^2 + p2)*pslash + 2*p2*(3*m^2 + M^2 + 3*m*pslash)*
          Log[ScaleMu])))/(16*F^2*p2^2*Pi^2)
SelfenergyDp4totunsubstractedexp = 
   (6*h^2*m^2*m\[CapitalDelta]^2*(-12*m\[CapitalDelta]^5*p2 + 
        12*m\[CapitalDelta]^3*p2^2 - 8*m\[CapitalDelta]*p2^3 + 6*M^6*pslash - 
        6*m\[CapitalDelta]^6*pslash + 9*m\[CapitalDelta]^4*p2*pslash + 
        2*m\[CapitalDelta]^2*p2^2*pslash - 4*p2^3*pslash + 
        M^4*(4*m\[CapitalDelta]*p2 - 18*m\[CapitalDelta]^2*pslash - 
          5*p2*pslash) + 2*M^2*(12*m\[CapitalDelta]^3*p2 + 
          6*m\[CapitalDelta]*p2^2 + 9*m\[CapitalDelta]^4*pslash + 
          6*m\[CapitalDelta]^2*p2*pslash + 5*p2^2*pslash)) - 
      16*a1*h^2*m^2*M^2*(2*M^6*(16*p2 + 9*m\[CapitalDelta]*pslash) + 
        M^4*(-10*m\[CapitalDelta]^2*p2 + 2*p2^2 + 18*m\[CapitalDelta]^3*
           pslash - 5*m\[CapitalDelta]*p2*pslash) - 6*M^2*m\[CapitalDelta]*
         (12*m\[CapitalDelta]^3*p2 - 3*m\[CapitalDelta]*p2^2 + 
          15*m\[CapitalDelta]^4*pslash + 6*m\[CapitalDelta]^2*p2*pslash - 
          5*p2^2*pslash) + 3*m\[CapitalDelta]*(30*m\[CapitalDelta]^5*p2 + 
          6*m\[CapitalDelta]^3*p2^2 - 4*m\[CapitalDelta]*p2^3 + 
          18*m\[CapitalDelta]^6*pslash - 15*m\[CapitalDelta]^4*p2*pslash + 
          6*m\[CapitalDelta]^2*p2^2*pslash - 4*p2^3*pslash)) - 
      27*m\[CapitalDelta]^4*(3*g^2*m^2*(m^4*pslash - 24*c1*m^3*M^2*pslash + 
          p2*(8*c1*M^4 - M^2*pslash + p2*pslash) - 
          m^2*(16*c1*M^2*p2 + M^2*pslash + 2*p2*pslash) + 
          2*m*M^2*(-p2 + 4*c1*M^2*pslash + 4*c1*p2*pslash)) + 
        M^2*p2*(512*c1*F^2*m^2*Pi^2 + M^2*(256*e115*F^2*m^2*Pi^2 + 
            256*e116*F^2*m^2*Pi^2 + 2048*e38*F^2*m^2*Pi^2 - 3*c2*pslash^2))))/
     (3456*F^2*m^2*m\[CapitalDelta]^4*p2*Pi^2) - 
    (3*c1*g^2*M^2*(-3*m^2*M^2*p2 + M^2*p2*(M^2 + p2) + 3*m^5*pslash - 
       2*m^3*(2*M^2 + 3*p2)*pslash + m*(M^4 + 3*p2^2)*pslash)*Log[m])/
     (16*F^2*p2^2*Pi^2) + 
    ((27*g^2*m^2*m\[CapitalDelta]^4*(-2*m^3*M^2*p2 + 2*m*M^2*p2*(M^2 + p2) + 
         m^6*pslash - m^4*(2*M^2 + 3*p2)*pslash + p2*(M^4 + 2*M^2*p2 - p2^2)*
          pslash + m^2*(M^4 + 3*p2^2)*pslash) + 
       4*M^2*p2*(16*a1*h^2*m^2*M^2*(M^4*(8*p2 + 3*m\[CapitalDelta]*pslash) + 
           M^2*p2*(11*m\[CapitalDelta]^2 + 2*p2 + 13*m\[CapitalDelta]*
              pslash) - 3*m\[CapitalDelta]*(m\[CapitalDelta]^3*p2 + 
             m\[CapitalDelta]*p2^2 + m\[CapitalDelta]^4*pslash + 
             p2^2*pslash)) - 3*(9*M^2*m\[CapitalDelta]^4*p2*
            (8*c1*m^2 - 4*c3*m^2 - c2*pslash^2) + 2*h^2*m^2*
            m\[CapitalDelta]^2*(M^4*pslash + (m\[CapitalDelta]^2 - p2)*
              (2*m\[CapitalDelta]*p2 + m\[CapitalDelta]^2*pslash + p2*
                pslash) + M^2*(6*m\[CapitalDelta]*p2 - 2*m\[CapitalDelta]^2*
                pslash + 5*p2*pslash)))))*Log[m^2/M^2])/
     (2304*F^2*m^2*m\[CapitalDelta]^4*p2^2*Pi^2) + 
    (3*c1*g^2*M^2*(-3*m^2*M^2*p2 + M^2*p2*(M^2 + p2) + 3*m^5*pslash - 
       2*m^3*(2*M^2 + 3*p2)*pslash + m*(M^4 + 3*p2^2)*pslash)*Log[M])/
     (16*F^2*p2^2*Pi^2) + 
    (h^2*(8*a1*M^2*(-(M^6*pslash) + M^4*p2*(m\[CapitalDelta] + 3*pslash) + 
         p2^2*(3*m\[CapitalDelta]^3 + m\[CapitalDelta]*p2 + p2*pslash) + 
         M^2*(m\[CapitalDelta]^3*p2 - 2*m\[CapitalDelta]*p2^2 + 
           m\[CapitalDelta]^4*pslash - 3*p2^2*pslash)) + 
       m\[CapitalDelta]*(M^6*pslash + p2^2*(6*m\[CapitalDelta]^3 - 
           2*m\[CapitalDelta]*p2 + 2*m\[CapitalDelta]^2*pslash - p2*pslash) - 
         M^4*(2*m\[CapitalDelta]*p2 + 2*m\[CapitalDelta]^2*pslash + 
           3*p2*pslash) + M^2*(2*m\[CapitalDelta]^3*p2 + 4*m\[CapitalDelta]*
            p2^2 + m\[CapitalDelta]^4*pslash + 3*p2^2*pslash)))*
      Log[m^2/m\[CapitalDelta]^2])/(96*F^2*m\[CapitalDelta]^3*p2*Pi^2) + 
    (h^2*(-(m\[CapitalDelta]*(M^6 - (m\[CapitalDelta]^2 - p2)^3 - 
          M^4*(3*m\[CapitalDelta]^2 + p2) + M^2*(3*m\[CapitalDelta]^4 - 
            2*m\[CapitalDelta]^2*p2 - p2^2))*(-2*m\[CapitalDelta]*p2 - 
          m\[CapitalDelta]^2*pslash + (M^2 - p2)*pslash)) + 
       8*a1*M^2*(M^8*pslash - M^6*p2*(m\[CapitalDelta] + 2*pslash) + 
         M^4*(-3*m\[CapitalDelta]^3*p2 + m\[CapitalDelta]*p2^2 - 
           6*m\[CapitalDelta]^4*pslash) - (m\[CapitalDelta]^2 - p2)^2*
          (5*m\[CapitalDelta]^3*p2 + m\[CapitalDelta]*p2^2 + 
           3*m\[CapitalDelta]^4*pslash + 2*m\[CapitalDelta]^2*p2*pslash + 
           p2^2*pslash) + M^2*(9*m\[CapitalDelta]^5*p2 - 2*m\[CapitalDelta]^3*
            p2^2 + m\[CapitalDelta]*p2^3 + 8*m\[CapitalDelta]^6*pslash - 
           2*m\[CapitalDelta]^4*p2*pslash + 2*p2^3*pslash)))*
      Log[M^2/m\[CapitalDelta]^2])/(192*F^2*m\[CapitalDelta]^3*p2^2*Pi^2) + 
    (3*g^2*(-((m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2))*(-2*m*M^2*p2 + 
           m^4*pslash + p2*(-M^2 + p2)*pslash - m^2*(M^2 + 2*p2)*pslash))/2 - 
       4*c1*M^2*(3*m^4*M^2*p2 - 4*m^2*M^2*p2*(M^2 + p2) + p2*(M^3 - M*p2)^2 - 
         3*m^7*pslash + m^5*(7*M^2 + 9*p2)*pslash - 
         m^3*(5*M^4 + 4*M^2*p2 + 9*p2^2)*pslash + 
         m*(M^6 - M^4*p2 - 3*M^2*p2^2 + 3*p2^3)*pslash))*
      Log[(m^2 + M^2 - p2 + Sqrt[m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2)])/
        (2*m*M)])/(64*F^2*p2^2*Sqrt[m^4 + (M^2 - p2)^2 - 2*m^2*(M^2 + p2)]*
      Pi^2) - (h^2*Sqrt[M^4 + (m\[CapitalDelta]^2 - p2)^2 - 
        2*M^2*(m\[CapitalDelta]^2 + p2)]*
      (-(m\[CapitalDelta]*(M^4 + (m\[CapitalDelta]^2 - p2)^2 - 
          2*M^2*(m\[CapitalDelta]^2 + p2))*(-2*m\[CapitalDelta]*p2 - 
          m\[CapitalDelta]^2*pslash + (M^2 - p2)*pslash)) + 
       8*a1*(M^8*pslash + M^6*(-(m\[CapitalDelta]*p2) + m\[CapitalDelta]^2*
            pslash - 3*p2*pslash) + M^2*(m\[CapitalDelta]^2 - p2)*
          (5*m\[CapitalDelta]^3*p2 + m\[CapitalDelta]*p2^2 + 
           3*m\[CapitalDelta]^4*pslash + 2*m\[CapitalDelta]^2*p2*pslash + 
           p2^2*pslash) + M^4*(-4*m\[CapitalDelta]^3*p2 + 2*m\[CapitalDelta]*
            p2^2 - 5*m\[CapitalDelta]^4*pslash + 3*p2^2*pslash)))*
      Log[(M^2 + m\[CapitalDelta]^2 - p2 + 
         Sqrt[M^4 + (m\[CapitalDelta]^2 - p2)^2 - 2*M^2*(m\[CapitalDelta]^2 + 
             p2)])/(2*M*m\[CapitalDelta])])/(96*F^2*m\[CapitalDelta]^3*p2^2*
      Pi^2)


==> anc/dZDp4tot.dat <==
dZDlessp4tot = ((-I/256)*(-12*m^2*Sqrt[-4*m^2*M^2 + M^4]*
       (c2*M^4*(-4*m^2 + M^2) + 4*g^2*(4*m^3*M^2 - m*M^4 + 16*c1*m^2*M^4 - 
          8*c1*M^6)) + (12*I)*M^3*(4*m^2 - M^2)^(3/2)*
       (2*c2*m^2*M^2 + g^2*(3*m^3 - 2*m*M^2 - 16*c1*M^4))*Log[m^2/M^2] + 
      48*g^2*M^4*(12*m^5 - 7*m^3*M^2 + 48*c1*m^4*M^2 + m*M^4 - 
        48*c1*m^2*M^4 + 8*c1*M^6)*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)]))/
    (F^2*m^3*M*(4*m^2 - M^2)^(3/2)*Pi^2)
dZDintermediatep4tot = (h^2*M^2*(3*m^2 + 3*m*(-8*c1*M^2 + m\[CapitalDelta]) - 
       2*M^2*(1 + 6*c1*m\[CapitalDelta]))*Log[m])/(12*F^2*m\[CapitalDelta]^2*
      Pi^2) - (a1*h^2*M^4*(9*m^4*m\[CapitalDelta] - 
       13*m^2*M^2*m\[CapitalDelta] + m^3*(-4*M^2 + 6*m\[CapitalDelta]^2) + 
       3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4))*Log[m^2/M^2])/
     (36*F^2*m^2*m\[CapitalDelta]^4*Pi^2) + 
    (h^2*(5*m^9 + m^8*(-80*c1*M^2 + 8*m\[CapitalDelta]) + 
       48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 - 
       4*m^2*(M^2 - m\[CapitalDelta]^2)^2*(8*c1*M^4 + M^2*m\[CapitalDelta] + 
         4*c1*M^2*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) - 
       2*m^3*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6) - 
       6*m^7*(m\[CapitalDelta]^2 + 2*M^2*(1 + 8*c1*m\[CapitalDelta])) - 
       3*m*(M^2 - m\[CapitalDelta]^2)^3*(m\[CapitalDelta]^2 + 
         M^2*(-1 + 16*c1*m\[CapitalDelta])) + 
       2*m^5*(24*c1*M^2*m\[CapitalDelta]^3 + 
         M^4*(5 + 24*c1*m\[CapitalDelta])) - 
       12*m^6*(m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
         4*c1*M^2*(2*M^2 + m\[CapitalDelta]^2)))*Log[M])/
     (96*F^2*m^5*m\[CapitalDelta]^2*Pi^2) - 
    (a1*h^2*M^2*(9*m^4*M^2 - M^6 + M^2*m\[CapitalDelta]^4 + 
       2*m\[CapitalDelta]^6 + m^3*(4*M^2*m\[CapitalDelta] - 
         2*m\[CapitalDelta]^3) + m^2*(-3*M^4 + m\[CapitalDelta]^4))*
      Log[m^2/m\[CapitalDelta]^2])/(12*F^2*m^2*m\[CapitalDelta]^3*Pi^2) + 
    (a1*h^2*M^2*(-5*m^8 + 6*m^6*M^2 - 4*m^7*m\[CapitalDelta] + 
       2*m^5*m\[CapitalDelta]*(M^2 - 3*m\[CapitalDelta]^2) - 
       3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) + 
       2*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
        (M^2 + 5*m\[CapitalDelta]^2) + 2*m^2*(M^6 + M^2*m\[CapitalDelta]^4 - 
         2*m\[CapitalDelta]^6))*Log[M^2/m\[CapitalDelta]^2])/
     (24*F^2*m^4*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*(-16*a1*m*M^2*(5*m^8 + 4*m^7*m\[CapitalDelta] + 
         6*m^5*m\[CapitalDelta]^3 + 4*m^2*m\[CapitalDelta]^6 - 
         10*m*m\[CapitalDelta]^7 - 9*m\[CapitalDelta]^8) + 
       m\[CapitalDelta]*(5*m^9 + m^8*(-80*c1*M^2 + 8*m\[CapitalDelta]) + 
         m^3*(4*M^6 - 6*M^4*m\[CapitalDelta]^2 - 2*m\[CapitalDelta]^6) + 
         4*m^2*(8*c1*M^8 + M^6*m\[CapitalDelta] - 12*c1*M^6*
            m\[CapitalDelta]^2 - 3*M^4*m\[CapitalDelta]^3 + 
           3*M^2*m\[CapitalDelta]^5 - 4*c1*M^2*m\[CapitalDelta]^6 + 
           m\[CapitalDelta]^7) - 48*c1*M^2*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 
           6*M^4*m\[CapitalDelta]^4 - 4*M^2*m\[CapitalDelta]^6 - 
           m\[CapitalDelta]^8) - 6*m^7*(m\[CapitalDelta]^2 + 
           2*M^2*(1 + 8*c1*m\[CapitalDelta])) + 
         6*m^5*(8*c1*M^2*m\[CapitalDelta]^3 + 
           M^4*(1 + 8*c1*m\[CapitalDelta])) + 3*m*(m\[CapitalDelta]^8 + 
           4*M^6*m\[CapitalDelta]^2*(1 - 12*c1*m\[CapitalDelta]) + 
           4*M^2*m\[CapitalDelta]^6*(1 + 4*c1*m\[CapitalDelta]) + 
           6*M^4*m\[CapitalDelta]^4*(-1 + 8*c1*m\[CapitalDelta]) + 
           M^8*(-1 + 16*c1*m\[CapitalDelta])) - 
         12*m^6*(m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
           4*c1*M^2*(2*M^2 + m\[CapitalDelta]^2))))*Log[m\[CapitalDelta]])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*M^2*(-32*a1*m^4*M^4 + 144*a1*m^5*M^2*m\[CapitalDelta] - 
       824*a1*m^3*M^4*m\[CapitalDelta] + 432*a1*m*M^6*m\[CapitalDelta] - 
       18*m^5*m\[CapitalDelta]^2 + 93*m^3*M^2*m\[CapitalDelta]^2 + 
       288*a1*m^4*M^2*m\[CapitalDelta]^2 + 1152*c1*m^4*M^2*
        m\[CapitalDelta]^2 - 54*m*M^4*m\[CapitalDelta]^2 - 
       288*a1*m^2*M^4*m\[CapitalDelta]^2 + 144*c1*m^2*M^4*
        m\[CapitalDelta]^2 - 864*c1*M^6*m\[CapitalDelta]^2 - 
       72*m^4*m\[CapitalDelta]^3 + 72*m^2*M^2*m\[CapitalDelta]^3 + 
       288*a1*m^3*M^2*m\[CapitalDelta]^3 + 864*c1*m^3*M^2*
        m\[CapitalDelta]^3 + 432*a1*m*M^4*m\[CapitalDelta]^3 + 
       864*c1*m*M^4*m\[CapitalDelta]^3 - 36*m^3*m\[CapitalDelta]^4 + 
       162*m*M^2*m\[CapitalDelta]^4 - 1152*a1*m^2*M^2*m\[CapitalDelta]^4 - 
       288*c1*m^2*M^2*m\[CapitalDelta]^4 + 2592*c1*M^4*m\[CapitalDelta]^4 - 
       144*m^2*m\[CapitalDelta]^5 - 2160*a1*m*M^2*m\[CapitalDelta]^5 - 
       1728*c1*m*M^2*m\[CapitalDelta]^5 - 162*m*m\[CapitalDelta]^6 - 
       2592*c1*M^2*m\[CapitalDelta]^6 - 288*a1*m*m\[CapitalDelta]^4*
        (2*m^3 - m^2*m\[CapitalDelta] - 2*m\[CapitalDelta]^3)*Log[m] + 
       288*a1*m*m\[CapitalDelta]^4*(2*m^3 - m^2*m\[CapitalDelta] - 
         2*m\[CapitalDelta]^3)*Log[m\[CapitalDelta]]))/
     (1728*F^2*m^3*m\[CapitalDelta]^4*Pi^2) + 
    (h^2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^3*
      (8*a1*m*M^2*(5*m^4 - 6*m^3*m\[CapitalDelta] + 
         12*m^2*m\[CapitalDelta]^2 - 8*m*m\[CapitalDelta]^3 + 
         9*m\[CapitalDelta]^4) + m\[CapitalDelta]*
        (-5*m^5 + 2*m^2*(40*c1*M^2 - m\[CapitalDelta])*m\[CapitalDelta]^2 + 
         48*c1*M^2*m\[CapitalDelta]^4 + 2*m^3*m\[CapitalDelta]*
          (-32*c1*M^2 + m\[CapitalDelta]) + 3*m*m\[CapitalDelta]^3*
          (-16*c1*M^2 + m\[CapitalDelta]) + 2*m^4*(40*c1*M^2 + 
           m\[CapitalDelta])))*Log[-m^2 + m\[CapitalDelta]^2])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*(8*a1*m*M^2*(5*m^10 + 4*m^9*m\[CapitalDelta] - 
         2*m^4*(M^2 - 2*m\[CapitalDelta]^2)*(M^2 - m\[CapitalDelta]^2)^2 + 
         2*m^7*m\[CapitalDelta]*(-5*M^2 + m\[CapitalDelta]^2) + 
         2*m^6*M^2*(9*M^2 + m\[CapitalDelta]^2) + 
         3*(M^2 - m\[CapitalDelta]^2)^4*(M^2 + 3*m\[CapitalDelta]^2) + 
         2*m*m\[CapitalDelta]*(-M^2 + m\[CapitalDelta]^2)^3*
          (M^2 + 5*m\[CapitalDelta]^2) - 
         m^8*(17*M^2 + 5*m\[CapitalDelta]^2) - m^2*(M^2 - m\[CapitalDelta]^2)^
           2*(7*M^4 + 16*M^2*m\[CapitalDelta]^2 + 13*m\[CapitalDelta]^4) + 
         m^5*(6*M^4*m\[CapitalDelta] - 8*M^2*m\[CapitalDelta]^3 - 
           6*m\[CapitalDelta]^5) + 2*m^3*m\[CapitalDelta]*
          (M^6 + 5*M^4*m\[CapitalDelta]^2 - M^2*m\[CapitalDelta]^4 - 
           5*m\[CapitalDelta]^6)) - m\[CapitalDelta]*
        (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
        (5*m^9 - 2*m^8*(40*c1*M^2 + m\[CapitalDelta]) - 
         48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 + 
         2*m^6*(48*c1*M^4 + M^2*m\[CapitalDelta] + 40*c1*M^2*
            m\[CapitalDelta]^2 + 3*m\[CapitalDelta]^3) - 
         2*m^4*m\[CapitalDelta]*(-M^2 + m\[CapitalDelta]^2)*
          (3*m\[CapitalDelta]^2 + M^2*(1 - 16*c1*m\[CapitalDelta])) - 
         4*m^3*(M^2 - m\[CapitalDelta]^2)^2*(-m\[CapitalDelta]^2 + 
           M^2*(-1 + 8*c1*m\[CapitalDelta])) + 2*m^5*(3*m\[CapitalDelta]^4 + 
           2*M^2*m\[CapitalDelta]^2*(1 - 20*c1*m\[CapitalDelta]) + 
           M^4*(3 + 8*c1*m\[CapitalDelta])) + 4*m^7*(-3*m\[CapitalDelta]^2 + 
           M^2*(-3 + 16*c1*m\[CapitalDelta])) - 
         3*m*(M^2 - m\[CapitalDelta]^2)^3*(-m\[CapitalDelta]^2 + 
           M^2*(1 + 16*c1*m\[CapitalDelta])) + 
         2*m^2*(M^2 - m\[CapitalDelta]^2)^2*(-(M^2*m\[CapitalDelta]) + 
           m\[CapitalDelta]^3 + 8*c1*M^2*(2*M^2 + m\[CapitalDelta]^2))))*
      Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
         Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
        2*m^2*(M^2 + m\[CapitalDelta]^2)]*Pi^2)
dZDp4tot = (h^2*M^2*(3*m^4 + 4*a1*m\[CapitalDelta]^5 + 
       m^3*(-24*c1*M^2 + m\[CapitalDelta]*(3 - 4*a1*m\[CapitalDelta])) - 
       2*m^2*(-(a1*m\[CapitalDelta]^3) + M^2*(1 + 6*c1*m\[CapitalDelta])))*
      Log[m])/(12*F^2*m^2*m\[CapitalDelta]^2*Pi^2) + 
    ((27*M^2*(2*c2*m^2*M^2 + g^2*(3*m^3 - 2*m*M^2 - 16*c1*M^4))*
        m\[CapitalDelta]^4 - 16*a1*h^2*m*M^4*(9*m^4*m\[CapitalDelta] - 
         13*m^2*M^2*m\[CapitalDelta] + m^3*(-4*M^2 + 6*m\[CapitalDelta]^2) + 
         3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)))*Log[m^2/M^2])/
     (576*F^2*m^3*m\[CapitalDelta]^4*Pi^2) + 
    (h^2*(5*m^9 + m^8*(-80*c1*M^2 + 8*m\[CapitalDelta]) + 
       48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 - 
       4*m^2*(M^2 - m\[CapitalDelta]^2)^2*(8*c1*M^4 + M^2*m\[CapitalDelta] + 
         4*c1*M^2*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) - 
       2*m^3*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6) - 
       6*m^7*(m\[CapitalDelta]^2 + 2*M^2*(1 + 8*c1*m\[CapitalDelta])) - 
       3*m*(M^2 - m\[CapitalDelta]^2)^3*(m\[CapitalDelta]^2 + 
         M^2*(-1 + 16*c1*m\[CapitalDelta])) + 
       2*m^5*(24*c1*M^2*m\[CapitalDelta]^3 + 
         M^4*(5 + 24*c1*m\[CapitalDelta])) - 
       12*m^6*(m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
         4*c1*M^2*(2*M^2 + m\[CapitalDelta]^2)))*Log[M])/
     (96*F^2*m^5*m\[CapitalDelta]^2*Pi^2) + 
    (M^2*((-81*m^2*(c2*M^2*(-4*m^2 + M^2) + 4*g^2*(4*m^3 - m*M^2 + 
            16*c1*m^2*M^2 - 8*c1*M^4)))/(4*m^2 - M^2) + 
       (8*a1*h^2*m*M^2*(18*m^4*m\[CapitalDelta] - 
          4*m^3*(M^2 - 9*m\[CapitalDelta]^2) - 36*m*m\[CapitalDelta]^2*
           (M^2 + 4*m\[CapitalDelta]^2) + m^2*(-103*M^2*m\[CapitalDelta] + 
            36*m\[CapitalDelta]^3) + 54*m\[CapitalDelta]*
           (M^4 + M^2*m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4)))/
        m\[CapitalDelta]^4 - 
       (3*h^2*(6*m^5 + 24*m^4*(-16*c1*M^2 + m\[CapitalDelta]) - 
          24*m^2*(2*c1*M^2 + m\[CapitalDelta])*(M^2 - 2*m\[CapitalDelta]^2) + 
          288*c1*M^2*(M^4 - 3*M^2*m\[CapitalDelta]^2 + 
            3*m\[CapitalDelta]^4) - 18*m*(-3*m\[CapitalDelta]^4 + 
            M^2*m\[CapitalDelta]^2*(3 - 32*c1*m\[CapitalDelta]) + 
            M^4*(-1 + 16*c1*m\[CapitalDelta])) + m^3*(12*m\[CapitalDelta]^2 - 
            M^2*(31 + 288*c1*m\[CapitalDelta]))))/m\[CapitalDelta]^2 - 
       ((324*I)*g^2*M*(12*m^5 - 7*m^3*M^2 + 48*c1*m^4*M^2 + m*M^4 - 
          48*c1*m^2*M^4 + 8*c1*M^6)*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/
        (4*m^2 - M^2)^(3/2)))/(1728*F^2*m^3*Pi^2) - 
    (a1*h^2*M^2*(9*m^4*M^2 - M^6 + M^2*m\[CapitalDelta]^4 + 
       2*m\[CapitalDelta]^6 + m^3*(4*M^2*m\[CapitalDelta] - 
         2*m\[CapitalDelta]^3) + m^2*(-3*M^4 + m\[CapitalDelta]^4))*
      Log[m^2/m\[CapitalDelta]^2])/(12*F^2*m^2*m\[CapitalDelta]^3*Pi^2) + 
    (a1*h^2*M^2*(-5*m^8 + 6*m^6*M^2 - 4*m^7*m\[CapitalDelta] + 
       2*m^5*m\[CapitalDelta]*(M^2 - 3*m\[CapitalDelta]^2) - 
       3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) + 
       2*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
        (M^2 + 5*m\[CapitalDelta]^2) + 2*m^2*(M^6 + M^2*m\[CapitalDelta]^4 - 
         2*m\[CapitalDelta]^6))*Log[M^2/m\[CapitalDelta]^2])/
     (24*F^2*m^4*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*(-16*a1*m*M^2*(5*m^8 + 4*m^7*m\[CapitalDelta] + 
         4*m^5*m\[CapitalDelta]^3 + m^4*m\[CapitalDelta]^4 + 
         6*m^2*m\[CapitalDelta]^6 - 10*m*m\[CapitalDelta]^7 - 
         9*m\[CapitalDelta]^8) + m\[CapitalDelta]*
        (5*m^9 + m^8*(-80*c1*M^2 + 8*m\[CapitalDelta]) + 
         m^3*(4*M^6 - 6*M^4*m\[CapitalDelta]^2 - 2*m\[CapitalDelta]^6) + 
         4*m^2*(8*c1*M^8 + M^6*m\[CapitalDelta] - 12*c1*M^6*
            m\[CapitalDelta]^2 - 3*M^4*m\[CapitalDelta]^3 + 
           3*M^2*m\[CapitalDelta]^5 - 4*c1*M^2*m\[CapitalDelta]^6 + 
           m\[CapitalDelta]^7) - 48*c1*M^2*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 
           6*M^4*m\[CapitalDelta]^4 - 4*M^2*m\[CapitalDelta]^6 - 
           m\[CapitalDelta]^8) - 6*m^7*(m\[CapitalDelta]^2 + 
           2*M^2*(1 + 8*c1*m\[CapitalDelta])) + 
         6*m^5*(8*c1*M^2*m\[CapitalDelta]^3 + 
           M^4*(1 + 8*c1*m\[CapitalDelta])) + 3*m*(m\[CapitalDelta]^8 + 
           4*M^6*m\[CapitalDelta]^2*(1 - 12*c1*m\[CapitalDelta]) + 
           4*M^2*m\[CapitalDelta]^6*(1 + 4*c1*m\[CapitalDelta]) + 
           6*M^4*m\[CapitalDelta]^4*(-1 + 8*c1*m\[CapitalDelta]) + 
           M^8*(-1 + 16*c1*m\[CapitalDelta])) - 
         12*m^6*(m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
           4*c1*M^2*(2*M^2 + m\[CapitalDelta]^2))))*Log[m\[CapitalDelta]])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^3*
      (8*a1*m*M^2*(5*m^4 - 6*m^3*m\[CapitalDelta] + 
         12*m^2*m\[CapitalDelta]^2 - 8*m*m\[CapitalDelta]^3 + 
         9*m\[CapitalDelta]^4) + m\[CapitalDelta]*
        (-5*m^5 + 2*m^2*(40*c1*M^2 - m\[CapitalDelta])*m\[CapitalDelta]^2 + 
         48*c1*M^2*m\[CapitalDelta]^4 + 2*m^3*m\[CapitalDelta]*
          (-32*c1*M^2 + m\[CapitalDelta]) + 3*m*m\[CapitalDelta]^3*
          (-16*c1*M^2 + m\[CapitalDelta]) + 2*m^4*(40*c1*M^2 + 
           m\[CapitalDelta])))*Log[-m^2 + m\[CapitalDelta]^2])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*(8*a1*m*M^2*(5*m^10 + 4*m^9*m\[CapitalDelta] - 
         2*m^4*(M^2 - 2*m\[CapitalDelta]^2)*(M^2 - m\[CapitalDelta]^2)^2 + 
         2*m^7*m\[CapitalDelta]*(-5*M^2 + m\[CapitalDelta]^2) + 
         2*m^6*M^2*(9*M^2 + m\[CapitalDelta]^2) + 
         3*(M^2 - m\[CapitalDelta]^2)^4*(M^2 + 3*m\[CapitalDelta]^2) + 
         2*m*m\[CapitalDelta]*(-M^2 + m\[CapitalDelta]^2)^3*
          (M^2 + 5*m\[CapitalDelta]^2) - 
         m^8*(17*M^2 + 5*m\[CapitalDelta]^2) - m^2*(M^2 - m\[CapitalDelta]^2)^
           2*(7*M^4 + 16*M^2*m\[CapitalDelta]^2 + 13*m\[CapitalDelta]^4) + 
         m^5*(6*M^4*m\[CapitalDelta] - 8*M^2*m\[CapitalDelta]^3 - 
           6*m\[CapitalDelta]^5) + 2*m^3*m\[CapitalDelta]*
          (M^6 + 5*M^4*m\[CapitalDelta]^2 - M^2*m\[CapitalDelta]^4 - 
           5*m\[CapitalDelta]^6)) - m\[CapitalDelta]*
        (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
        (5*m^9 - 2*m^8*(40*c1*M^2 + m\[CapitalDelta]) - 
         48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 + 
         2*m^6*(48*c1*M^4 + M^2*m\[CapitalDelta] + 40*c1*M^2*
            m\[CapitalDelta]^2 + 3*m\[CapitalDelta]^3) - 
         2*m^4*m\[CapitalDelta]*(-M^2 + m\[CapitalDelta]^2)*
          (3*m\[CapitalDelta]^2 + M^2*(1 - 16*c1*m\[CapitalDelta])) - 
         4*m^3*(M^2 - m\[CapitalDelta]^2)^2*(-m\[CapitalDelta]^2 + 
           M^2*(-1 + 8*c1*m\[CapitalDelta])) + 2*m^5*(3*m\[CapitalDelta]^4 + 
           2*M^2*m\[CapitalDelta]^2*(1 - 20*c1*m\[CapitalDelta]) + 
           M^4*(3 + 8*c1*m\[CapitalDelta])) + 4*m^7*(-3*m\[CapitalDelta]^2 + 
           M^2*(-3 + 16*c1*m\[CapitalDelta])) - 
         3*m*(M^2 - m\[CapitalDelta]^2)^3*(-m\[CapitalDelta]^2 + 
           M^2*(1 + 16*c1*m\[CapitalDelta])) + 
         2*m^2*(M^2 - m\[CapitalDelta]^2)^2*(-(M^2*m\[CapitalDelta]) + 
           m\[CapitalDelta]^3 + 8*c1*M^2*(2*M^2 + m\[CapitalDelta]^2))))*
      Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
         Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
        2*m^2*(M^2 + m\[CapitalDelta]^2)]*Pi^2)


==> anc/gADp4totsimpnew.dat <==
gADp4totsimp = ((81*m*(-8*g*m^2 + g^3*(4*m^2 + M^2)) - 
       54*g*(-8*c3*m^4 + 40*c4*m^4 - 120*c1*m^2*M^2 + 4*c3*m^2*M^2 + 
         4*c4*m^2*M^2 + 54*c1*g^2*m^2*M^2 + 6*c1*g^2*M^4 + 
         c2*(-3*m^4 - 2*m^2*M^2 + M^4)) - 
       (48*g*h^2*m^2*(3*m^4 - M^4 + 6*m^3*m\[CapitalDelta] + 
          3*m*M^2*m\[CapitalDelta] + M^2*m\[CapitalDelta]^2 + 
          2*m^2*(M^2 - 7*m\[CapitalDelta]^2)))/((m - m\[CapitalDelta])*
         m\[CapitalDelta]^2) + (32*g*h^2*m*M^2*(3*c1*m\[CapitalDelta]^2*
           (29*m^5 + 3*m^4*m\[CapitalDelta] + 
            6*m^3*(M^2 - 18*m\[CapitalDelta]^2) + 5*M^2*m\[CapitalDelta]*
             (M^2 - m\[CapitalDelta]^2) + m^2*m\[CapitalDelta]*
             (M^2 + 86*m\[CapitalDelta]^2) - 
            m*(3*M^4 + 14*M^2*m\[CapitalDelta]^2)) + 
          2*a1*m*(6*m^6 - 6*m^5*m\[CapitalDelta] + 7*M^4*m\[CapitalDelta]^2 - 
            5*M^2*m\[CapitalDelta]^4 - 2*m*M^2*m\[CapitalDelta]*
             (M^2 + 10*m\[CapitalDelta]^2) + m^4*(4*M^2 + 13*m\[CapitalDelta]^
                2) - 2*m^3*m\[CapitalDelta]*(M^2 + 16*m\[CapitalDelta]^2) + 
            m^2*(-2*M^4 + 5*M^2*m\[CapitalDelta]^2 + 34*m\[CapitalDelta]^
                4))))/((m - m\[CapitalDelta])^2*m\[CapitalDelta]^4))*A0[m^2])/
     (5184*F^2*m^3*Pi^2) + 
    ((-30*g1*h^2*m*m\[CapitalDelta]^2*(2*m^6 + 14*m^5*m\[CapitalDelta] + 
         (M^2 - m\[CapitalDelta]^2)^2*(2*M^2 + 5*m\[CapitalDelta]^2) + 
         m^4*(-20*M^2 + 11*m\[CapitalDelta]^2) - 
         2*m^3*(33*M^2*m\[CapitalDelta] + 4*m\[CapitalDelta]^3) + 
         14*m*m\[CapitalDelta]*(-M^4 + m\[CapitalDelta]^4) + 
         m^2*(-32*M^4 - 41*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4)) + 
       16*a1*h^2*m*M^2*(36*g*m\[CapitalDelta]^2*(3*m^4*m\[CapitalDelta] + 
           6*m^3*(M^2 + m\[CapitalDelta]^2) + 
           2*m*(M^4 - 2*M^2*m\[CapitalDelta]^2 - 3*m\[CapitalDelta]^4) + 
           3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)) + 
         5*g1*(10*m^6*m\[CapitalDelta] + 10*M^6*m\[CapitalDelta] + 
           3*M^4*m\[CapitalDelta]^3 + 6*M^2*m\[CapitalDelta]^5 - 
           19*m\[CapitalDelta]^7 + m^5*(-24*M^2 + 61*m\[CapitalDelta]^2) - 
           3*m^3*(48*M^4 + 91*M^2*m\[CapitalDelta]^2) + 
           m^4*(-112*M^2*m\[CapitalDelta] + 41*m\[CapitalDelta]^3) - 
           m^2*(232*M^4*m\[CapitalDelta] + 135*M^2*m\[CapitalDelta]^3 + 
             2*m\[CapitalDelta]^5) + m*(-61*M^4*m\[CapitalDelta]^2 + 
             8*M^2*m\[CapitalDelta]^4 - 31*m\[CapitalDelta]^6))) + 
       27*m\[CapitalDelta]^4*(-27*g^3*m^2*(m - 4*c1*M^2)*m\[CapitalDelta]^2 + 
         18*g*(6*m^3 + (-24*c1 + 3*c2 + 4*(c3 + c4))*m^2*M^2 + c2*M^4)*
          m\[CapitalDelta]^2 - 8*g*h^2*m*(m^4 + 
           4*m^3*(c1*M^2 + m\[CapitalDelta]) + (M^2 - m\[CapitalDelta]^2)*
            (-m\[CapitalDelta]^2 + M^2*(1 + 4*c1*m\[CapitalDelta])) + 
           4*m*m\[CapitalDelta]*(m\[CapitalDelta]^2 - 
             M^2*(1 + 5*c1*m\[CapitalDelta])) + m^2*(6*m\[CapitalDelta]^2 + 
             M^2*(3 + 20*c1*m\[CapitalDelta]))) - 
         4*h*m*(b4*(11*m^5 + 24*m^4*m\[CapitalDelta] - 2*m\[CapitalDelta]*
              (M^2 - m\[CapitalDelta]^2)^2 + m^3*(-51*M^2 + 4*
                m\[CapitalDelta]^2) - 2*m^2*(37*M^2*m\[CapitalDelta] + 11*
                m\[CapitalDelta]^3) + m*(-11*M^4 + 26*M^2*m\[CapitalDelta]^
                 2 - 15*m\[CapitalDelta]^4)) + 
           3*b5*(3*m^5 + 7*m^4*m\[CapitalDelta] - m\[CapitalDelta]*
              (M^2 - m\[CapitalDelta]^2)^2 + m^3*(-13*M^2 + 2*
                m\[CapitalDelta]^2) - 2*m^2*(11*M^2*m\[CapitalDelta] + 3*
                m\[CapitalDelta]^3) + m*(-3*M^4 + 8*M^2*m\[CapitalDelta]^2 - 
               5*m\[CapitalDelta]^4)))))*A0[M^2])/
     (46656*F^2*m^3*m\[CapitalDelta]^6*Pi^2) + 
    (h*(-54*m\[CapitalDelta]^3*(8*c1*g*h*M^2*(m + m\[CapitalDelta]) + 
         3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta]) + 
         b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta]))*
        (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
         m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3)) - 3*h*(m - m\[CapitalDelta])*
        m\[CapitalDelta]*(36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
          (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
           m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
             2*m\[CapitalDelta]^3)) + 5*g1*(m - m\[CapitalDelta])*
          (m^6 + 4*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 
             2*m\[CapitalDelta]^2) - (M^2 - m\[CapitalDelta]^2)^2*
            (M^2 + 6*m\[CapitalDelta]^2) - 2*m^3*(4*M^2*m\[CapitalDelta] + 
             m\[CapitalDelta]^3) + m^2*(3*M^4 + 10*M^2*m\[CapitalDelta]^2 - 
             14*m\[CapitalDelta]^4) + 4*m*m\[CapitalDelta]*
            (M^4 + 5*M^2*m\[CapitalDelta]^2 - 6*m\[CapitalDelta]^4))) + 
       8*a1*h*M^2*(-108*g*m\[CapitalDelta]^3*(2*m^5 + m^4*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3*(M^2 - m\[CapitalDelta]^2) + 
           m^3*(-3*M^2 + m\[CapitalDelta]^2) + m^2*(-4*M^2*m\[CapitalDelta] + 
             5*m\[CapitalDelta]^3) + m*(M^4 - M^2*m\[CapitalDelta]^2 - 
             2*m\[CapitalDelta]^4)) + 5*g1*(m - m\[CapitalDelta])^2*
          (m^6 - M^6 + 4*m^5*m\[CapitalDelta] - 39*M^2*m\[CapitalDelta]^4 + 
           40*m\[CapitalDelta]^6 + m^4*(-3*M^2 + 10*m\[CapitalDelta]^2) + 
           m^3*(-8*M^2*m\[CapitalDelta] + 17*m\[CapitalDelta]^3) + 
           m^2*(3*M^4 - 10*M^2*m\[CapitalDelta]^2 + 40*m\[CapitalDelta]^4) + 
           2*m*(2*M^4*m\[CapitalDelta] - 19*M^2*m\[CapitalDelta]^3 + 
             59*m\[CapitalDelta]^5))))*A0[m\[CapitalDelta]^2])/
     (23328*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^5*Pi^2) + 
    (g*(81*(-8 + g^2)*M^2 - (54*M^2*(-12*c1*g^2*m^4 - 24*c1*m^2*M^2 - 
          4*c2*m^2*M^2 + c2*M^4 + 4*c3*m^2*(-4*m^2 + M^2) + 
          4*c4*m^2*(8*m^2 + M^2)))/m^3 + 
       (48*h^2*(M^6 - 3*m*M^4*m\[CapitalDelta] - M^4*m\[CapitalDelta]^2 - 
          4*m^2*(M^4 - 4*M^2*m\[CapitalDelta]^2)))/(m*(m - m\[CapitalDelta])*
         m\[CapitalDelta]^2) - (32*h^2*M^4*(-3*c1*m\[CapitalDelta]^2*
           (16*m^5 - 12*m^4*m\[CapitalDelta] - 8*m^3*m\[CapitalDelta]^2 - 
            9*m^2*m\[CapitalDelta]*(M^2 - 4*m\[CapitalDelta]^2) + 
            M^2*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2) + 
            m*(M^4 - 6*M^2*m\[CapitalDelta]^2)) - 
          2*a1*m*(7*M^4*m\[CapitalDelta]^2 - 5*M^2*m\[CapitalDelta]^4 + 
            m^4*(8*M^2 - 4*m\[CapitalDelta]^2) + 2*m^3*m\[CapitalDelta]*
             (M^2 + 4*m\[CapitalDelta]^2) - 2*m*M^2*m\[CapitalDelta]*
             (M^2 + 10*m\[CapitalDelta]^2) + m^2*(-2*M^4 - 
              9*M^2*m\[CapitalDelta]^2 + 44*m\[CapitalDelta]^4))))/
        (m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^4))*B0[m^2, m^2, M^2])/
     (5184*F^2*Pi^2) + 
    (h*((216*c1*g*h*M^2*m\[CapitalDelta]^3*(m + m\[CapitalDelta])*
         (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
         (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
        (m - m\[CapitalDelta])^2 + 27*m\[CapitalDelta]^3*
        (11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 3*b5*m\[CapitalDelta])*
        (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
        (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2 - 
       (432*a1*g*h*M^2*m\[CapitalDelta]^2*(m^8 + M^6*m\[CapitalDelta]^2 - 
          3*M^2*m\[CapitalDelta]^6 + 2*m\[CapitalDelta]^8 - 
          3*m^6*(M^2 + m\[CapitalDelta]^2) + m^5*m\[CapitalDelta]*
           (M^2 + 2*m\[CapitalDelta]^2) - 2*m^3*m\[CapitalDelta]*
           (M^4 - 3*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4) + 
          m^4*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 5*m\[CapitalDelta]^4) + 
          m*m\[CapitalDelta]*(M^6 - 4*M^4*m\[CapitalDelta]^2 + 
            M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6) - 
          m^2*(M^6 + 5*M^4*m\[CapitalDelta]^2 - 7*M^2*m\[CapitalDelta]^4 + 
            5*m\[CapitalDelta]^6)))/(m - m\[CapitalDelta])^2 - 
       20*a1*g1*h*M^2*(10*m^8 + 61*m^7*m\[CapitalDelta] - 
         40*m^6*(M^2 - m\[CapitalDelta]^2) - m^5*(183*M^2*m\[CapitalDelta] + 
           4*m\[CapitalDelta]^3) + 2*m^4*(30*M^4 - 
           39*M^2*m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4) + 
         2*(M^2 - m\[CapitalDelta]^2)^2*(5*M^4 + 11*M^2*m\[CapitalDelta]^2 + 
           20*m\[CapitalDelta]^4) + m^3*(183*M^4*m\[CapitalDelta] - 
           8*M^2*m\[CapitalDelta]^3 - 55*m\[CapitalDelta]^5) - 
         4*m^2*(10*M^6 - 9*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 - 10*m\[CapitalDelta]^6) + 
         m*(-61*M^6*m\[CapitalDelta] + 12*M^4*m\[CapitalDelta]^3 - 
           69*M^2*m\[CapitalDelta]^5 + 118*m\[CapitalDelta]^7)) + 
       (3*h*m\[CapitalDelta]*(m^2 - M^2 + 2*m*m\[CapitalDelta] + 
          m\[CapitalDelta]^2)*(18*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
           (m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
            2*m^2*(M^2 + m\[CapitalDelta]^2)) + 5*g1*(m - m\[CapitalDelta])*
           (m^6 + 5*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 2*m\[CapitalDelta]^
                2) - (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 3*m\[CapitalDelta]^
                2) + m^3*(-10*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
            m^2*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 8*m\[CapitalDelta]^4) + 
            m*(5*M^4*m\[CapitalDelta] + M^2*m\[CapitalDelta]^3 - 
              6*m\[CapitalDelta]^5))))/(m - m\[CapitalDelta]))*
      B0[m^2, M^2, m\[CapitalDelta]^2])/(11664*F^2*m^2*m\[CapitalDelta]^5*
      Pi^2) + (g*M^4*(27*g^2*(1 - 8*c1*m - (4*c1*M^2)/m) + 
       64*c1*(27*m + (2*h^2*(-M^4 + 3*m*M^2*m\[CapitalDelta] + 
            M^2*m\[CapitalDelta]^2 + 4*m^2*(M^2 - 4*m\[CapitalDelta]^2)))/
          ((m - m\[CapitalDelta])*m\[CapitalDelta]^2)))*
      C0[m^2, m^2, 0, m^2, M^2, m^2])/(1728*F^2*Pi^2) + 
    (h^2*(-5*g1*m\[CapitalDelta]*(m^2 - M^2 + 2*m*m\[CapitalDelta] + 
          m\[CapitalDelta]^2)^2*(m^4 + 6*m^3*m\[CapitalDelta] + 
         (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + 
         m*(-6*M^2*m\[CapitalDelta] + 6*m\[CapitalDelta]^3)) + 
       8*a1*M^2*((36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
           (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
           (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
          (m - m\[CapitalDelta]) + 5*g1*(3*m^8 + 19*m^7*m\[CapitalDelta] - 
           2*m^6*(6*M^2 - 5*m\[CapitalDelta]^2) + 
           3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) - 
           m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
            (19*M^2 + 49*m\[CapitalDelta]^2) - m^5*(57*M^2*m\[CapitalDelta] + 
             7*m\[CapitalDelta]^3) + 2*m^4*(9*M^4 - 10*M^2*m\[CapitalDelta]^
               2 + 21*m\[CapitalDelta]^4) + m^3*(57*M^4*m\[CapitalDelta] + 
             18*M^2*m\[CapitalDelta]^3 + 37*m\[CapitalDelta]^5) - 
           2*m^2*(6*M^6 - 5*M^4*m\[CapitalDelta]^2 - 24*M^2*m\[CapitalDelta]^
               4 + 23*m\[CapitalDelta]^6))))*C0[m^2, m^2, 0, 
       m\[CapitalDelta]^2, M^2, m\[CapitalDelta]^2])/
     (7776*F^2*m^2*m\[CapitalDelta]^3*Pi^2) - 
    (c1*g^3*m*M^6*D0[m^2, m^2, 0, 0, 0, m^2, m^2, M^2, m^2, m^2])/
     (4*F^2*Pi^2) - (5*a1*g1*h^2*M^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + 
        m\[CapitalDelta]^2)^2*(m^4 + 6*m^3*m\[CapitalDelta] + 
       (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + 
       m*(-6*M^2*m\[CapitalDelta] + 6*m\[CapitalDelta]^3))*
      D0[m^2, m^2, 0, 0, 0, m^2, m\[CapitalDelta]^2, M^2, m\[CapitalDelta]^2, 
       m\[CapitalDelta]^2])/(486*F^2*m^2*m\[CapitalDelta]*Pi^2) + 
    (h*(972*g*h*M^2*m\[CapitalDelta]^3*(3*m^2 - 2*M^2 + 
         3*m*m\[CapitalDelta]) + (1944*g*h*M^2*m\[CapitalDelta]^3*
         (-6*c1*m^2*M^2*(2*m + m\[CapitalDelta]) + a1*m\[CapitalDelta]^2*
           (-2*m^3 + m^2*m\[CapitalDelta] + 2*m\[CapitalDelta]^3)))/m^2 - 
       (3*h*m*m\[CapitalDelta]*(36*g*m\[CapitalDelta]^2*
           (m^4 + 3*m^3*m\[CapitalDelta] - 8*m*m\[CapitalDelta]^3 - 
            6*m\[CapitalDelta]^4) + 5*g1*(2*m^6 + 12*m^5*m\[CapitalDelta] - 
            5*m^4*m\[CapitalDelta]^2 - 25*m^3*m\[CapitalDelta]^3 + 
            30*m^2*m\[CapitalDelta]^4 + 10*m*m\[CapitalDelta]^5 - 
            24*m\[CapitalDelta]^6)))/(m - m\[CapitalDelta]) + 
       (2*m*(4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(10*m^5 + 
              61*m^4*m\[CapitalDelta] + 39*m^3*m\[CapitalDelta]^2 - 
              8*m^2*m\[CapitalDelta]^3 - 20*m*m\[CapitalDelta]^4 - 
              72*m\[CapitalDelta]^5) + 108*g*m\[CapitalDelta]^2*
             (m^5 - 3*m^3*m\[CapitalDelta]^2 + 4*m^2*m\[CapitalDelta]^3 + 
              6*m*m\[CapitalDelta]^4 - 3*m\[CapitalDelta]^5)) + 
          27*m\[CapitalDelta]^3*(-8*c1*g*h*M^2*(m^4 + 
              3*m^3*m\[CapitalDelta] - 8*m*m\[CapitalDelta]^3 - 
              6*m\[CapitalDelta]^4) - 3*b5*(m - m\[CapitalDelta])^2*
             (3*m + m\[CapitalDelta])*(m^3 + 2*m^2*m\[CapitalDelta] - 
              6*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
              2*m*(2*M^2 + m\[CapitalDelta]^2)) - b4*(m - m\[CapitalDelta])^2*
             (11*m + 2*m\[CapitalDelta])*(m^3 + 2*m^2*m\[CapitalDelta] - 
              6*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
              2*m*(2*M^2 + m\[CapitalDelta]^2)))))/(m - m\[CapitalDelta])^2)*
      Log[m])/(11664*F^2*m\[CapitalDelta]^5*Pi^2) + 
    (g*M^2*(27*(2*c2*m^2*M^2 + g^2*(3*m^3 - 2*m*M^2 - 16*c1*M^4))*
        m\[CapitalDelta]^4 - 16*a1*h^2*m*M^2*(9*m^4*m\[CapitalDelta] - 
         13*m^2*M^2*m\[CapitalDelta] + m^3*(-4*M^2 + 6*m\[CapitalDelta]^2) + 
         3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)))*Log[m^2/M^2])/
     (576*F^2*m^3*m\[CapitalDelta]^4*Pi^2) + 
    (g*h^2*(5*m^9 + m^8*(-80*c1*M^2 + 8*m\[CapitalDelta]) + 
       48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 - 
       4*m^2*(M^2 - m\[CapitalDelta]^2)^2*(8*c1*M^4 + M^2*m\[CapitalDelta] + 
         4*c1*M^2*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) - 
       2*m^3*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6) - 
       6*m^7*(m\[CapitalDelta]^2 + 2*M^2*(1 + 8*c1*m\[CapitalDelta])) - 
       3*m*(M^2 - m\[CapitalDelta]^2)^3*(m\[CapitalDelta]^2 + 
         M^2*(-1 + 16*c1*m\[CapitalDelta])) + 
       2*m^5*(24*c1*M^2*m\[CapitalDelta]^3 + 
         M^4*(5 + 24*c1*m\[CapitalDelta])) - 
       12*m^6*(m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
         4*c1*M^2*(2*M^2 + m\[CapitalDelta]^2)))*Log[M])/
     (96*F^2*m^5*m\[CapitalDelta]^2*Pi^2) + 
    ((-45*g1*h^2*m*m\[CapitalDelta]^2*(4*m^8 + 28*m^7*m\[CapitalDelta] + 
          20*m^6*m\[CapitalDelta]^2 - 8*m^5*(10*M^2*m\[CapitalDelta] + 
            3*m\[CapitalDelta]^3) + 2*m^4*(3*M^4 - 47*M^2*m\[CapitalDelta]^
              2 + 8*m\[CapitalDelta]^4) + 2*m^3*(71*M^4*m\[CapitalDelta] - 
            44*M^2*m\[CapitalDelta]^3 + 22*m\[CapitalDelta]^5) + 
          m^2*(58*M^6 + 109*M^4*m\[CapitalDelta]^2 - 
            38*M^2*m\[CapitalDelta]^4 - 28*m\[CapitalDelta]^6) - 
          2*m\[CapitalDelta]^2*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
            3*M^2*m\[CapitalDelta]^4 + 6*m\[CapitalDelta]^6) + 
          4*m*(5*M^4*m\[CapitalDelta]^3 - 10*M^2*m\[CapitalDelta]^5 - 
            12*m\[CapitalDelta]^7)) + (216*a1*g*h^2*m*M^2*m\[CapitalDelta]^2*
          (24*m^7*m\[CapitalDelta] + 24*m^6*m\[CapitalDelta]^2 + 
           m^4*(-20*M^4 + 94*M^2*m\[CapitalDelta]^2) + 
           6*m^5*(17*M^2*m\[CapitalDelta] - 8*m\[CapitalDelta]^3) + 
           m^3*(-305*M^4*m\[CapitalDelta] - 136*M^2*m\[CapitalDelta]^3 + 
             120*m\[CapitalDelta]^5) + m^2*(217*M^4*m\[CapitalDelta]^2 - 
             636*M^2*m\[CapitalDelta]^4 + 24*m\[CapitalDelta]^6) + 
           6*m*(27*M^6*m\[CapitalDelta] + 49*M^4*m\[CapitalDelta]^3 - 
             79*M^2*m\[CapitalDelta]^5 - 16*m\[CapitalDelta]^7) - 
           6*(27*M^6*m\[CapitalDelta]^2 + 23*M^4*m\[CapitalDelta]^4 - 
             127*M^2*m\[CapitalDelta]^6 + 8*m\[CapitalDelta]^8)))/
         (m - m\[CapitalDelta]) + 40*a1*g1*h^2*m*M^2*
         (60*m^8*m\[CapitalDelta] + 366*m^7*m\[CapitalDelta]^2 + 
          m^6*(-40*M^2*m\[CapitalDelta] + 222*m\[CapitalDelta]^3) + 
          4*m^5*(18*M^4 - 266*M^2*m\[CapitalDelta]^2 - 
            51*m\[CapitalDelta]^4) + m^4*(326*M^4*m\[CapitalDelta] - 
            652*M^2*m\[CapitalDelta]^3 - 366*m\[CapitalDelta]^5) + 
          3*m^3*(240*M^6 + 635*M^4*m\[CapitalDelta]^2 - 
            108*M^2*m\[CapitalDelta]^4 - 110*m\[CapitalDelta]^6) + 
          6*m\[CapitalDelta]^3*(-6*M^6 - 12*M^4*m\[CapitalDelta]^2 + 
            42*M^2*m\[CapitalDelta]^4 + 43*m\[CapitalDelta]^6) + 
          3*m^2*(490*M^6*m\[CapitalDelta] + 257*M^4*m\[CapitalDelta]^3 + 
            62*M^2*m\[CapitalDelta]^5 + 182*m\[CapitalDelta]^7) + 
          6*m*(27*M^4*m\[CapitalDelta]^4 + 90*M^2*m\[CapitalDelta]^6 + 
            148*m\[CapitalDelta]^8)) + 27*m\[CapitalDelta]^4*
         ((-81*g^3*m^2*M^2*(52*m^3 + 32*c1*m^4 - 13*m*M^2 + 136*c1*m^2*M^2 - 
             84*c1*M^4)*m\[CapitalDelta]^2)/(4*m^2 - M^2) - 
          (g*h^2*(24*m^8 + 24*m^7*(4*c1*M^2 + 3*m\[CapitalDelta]) - 
             2592*c1*M^4*m\[CapitalDelta]*(M^4 - 3*M^2*m\[CapitalDelta]^2 + 3*
                m\[CapitalDelta]^4) - 6*m^2*(-12*m\[CapitalDelta]^6 + 45*M^4*
                m\[CapitalDelta]^2*(1 - 16*c1*m\[CapitalDelta]) + 9*M^6*
                (-3 + 40*c1*m\[CapitalDelta]) + M^2*m\[CapitalDelta]^4*
                (-9 + 64*c1*m\[CapitalDelta])) + 2*m^6*(12*m\[CapitalDelta]^
                 2 + M^2*(59 + 192*c1*m\[CapitalDelta])) + 
             3*m^4*(-116*M^2*m\[CapitalDelta]^2 - 40*m\[CapitalDelta]^4 + M^4*
                (-81 + 672*c1*m\[CapitalDelta])) + 
             m^5*(338*M^2*m\[CapitalDelta] - 120*m\[CapitalDelta]^3 - 96*c1*
                (34*M^4 - 5*M^2*m\[CapitalDelta]^2)) + 
             3*m^3*(9*M^4*m\[CapitalDelta] + 108*M^2*m\[CapitalDelta]^3 + 8*
                m\[CapitalDelta]^5 - 16*c1*(17*M^6 - 92*M^4*m\[CapitalDelta]^
                   2 + 10*M^2*m\[CapitalDelta]^4)) + 
             6*m*(-27*M^6*m\[CapitalDelta] + 81*M^4*m\[CapitalDelta]^3 - 81*
                M^2*m\[CapitalDelta]^5 + 4*m\[CapitalDelta]^7 + 16*c1*
                (27*M^8 - 54*M^6*m\[CapitalDelta]^2 + 27*M^4*m\[CapitalDelta]^
                   4 - M^2*m\[CapitalDelta]^6))))/(m - m\[CapitalDelta]) - 
          432*g*m^2*m\[CapitalDelta]^2*(2*c3*m^2*M^2 - 4*c4*m^2*M^2 - 
            c2*M^4 - 12*F^2*m*Pi^2) - 
          6*m*(b5*h*(18*m^7 + 42*m^6*m\[CapitalDelta] + 6*m\[CapitalDelta]^5*(
                -4*M^2 + m\[CapitalDelta]^2) - 6*m^5*(6*M^2 + 
                m\[CapitalDelta]^2) - 6*m^4*(8*M^2*m\[CapitalDelta] + 
                13*m\[CapitalDelta]^3) + m^3*(17*M^4 - 48*M^2*
                 m\[CapitalDelta]^2 - 42*m\[CapitalDelta]^4) - 
              2*m^2*(2*M^4*m\[CapitalDelta] + 60*M^2*m\[CapitalDelta]^3 - 
                15*m\[CapitalDelta]^5) - 6*m*(18*M^2*m\[CapitalDelta]^4 - 
                5*m\[CapitalDelta]^6)) + b4*h*(22*m^7 + 
              48*m^6*m\[CapitalDelta] + 4*m\[CapitalDelta]^5*(-4*M^2 + 
                m\[CapitalDelta]^2) - 2*m^5*(22*M^2 + 7*m\[CapitalDelta]^2) - 
              4*m^4*(13*M^2*m\[CapitalDelta] + 23*m\[CapitalDelta]^3) + 
              m^3*(33*M^4 - 52*M^2*m\[CapitalDelta]^2 - 38*m\[CapitalDelta]^
                  4) + 4*m^2*(6*M^4*m\[CapitalDelta] - 35*M^2*
                 m\[CapitalDelta]^3 + 10*m\[CapitalDelta]^5) + 
              m*(-112*M^2*m\[CapitalDelta]^4 + 30*m\[CapitalDelta]^6)) - 
            3456*d16*F^2*m^2*M^2*m\[CapitalDelta]^2*Pi^2)))/
       m\[CapitalDelta]^6 - ((26244*I)*g^3*M^3*(12*m^5 - 7*m^3*M^2 + 
         48*c1*m^4*M^2 + m*M^4 - 48*c1*m^2*M^4 + 8*c1*M^6)*
        Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/(4*m^2 - M^2)^(3/2))/
     (139968*F^2*m^3*Pi^2) - (a1*g*h^2*M^2*(9*m^4*M^2 - M^6 + 
       M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6 + 
       m^3*(4*M^2*m\[CapitalDelta] - 2*m\[CapitalDelta]^3) + 
       m^2*(-3*M^4 + m\[CapitalDelta]^4))*Log[m^2/m\[CapitalDelta]^2])/
     (12*F^2*m^2*m\[CapitalDelta]^3*Pi^2) + 
    (a1*g*h^2*M^2*(-5*m^8 + 6*m^6*M^2 - 4*m^7*m\[CapitalDelta] + 
       2*m^5*m\[CapitalDelta]*(M^2 - 3*m\[CapitalDelta]^2) - 
       3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) + 
       2*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
        (M^2 + 5*m\[CapitalDelta]^2) + 2*m^2*(M^6 + M^2*m\[CapitalDelta]^4 - 
         2*m\[CapitalDelta]^6))*Log[M^2/m\[CapitalDelta]^2])/
     (24*F^2*m^4*m\[CapitalDelta]^3*Pi^2) + 
    (h*((6*h*m*m\[CapitalDelta]^5*(36*g*m\[CapitalDelta]*
           (-6*m^4 - 8*m^3*m\[CapitalDelta] + 3*m*m\[CapitalDelta]^3 + 
            m\[CapitalDelta]^4) + 5*g1*(56*m^5 - 80*m^3*m\[CapitalDelta]^2 - 
            10*m^2*m\[CapitalDelta]^3 + 27*m*m\[CapitalDelta]^4 + 
            7*m\[CapitalDelta]^5)))/(m - m\[CapitalDelta]) + 
       243*g*h*m*m\[CapitalDelta]*(5*m^8 + 6*m^4*M^4 + 
         8*m^7*m\[CapitalDelta] - 12*m^5*m\[CapitalDelta]*
          (M^2 + m\[CapitalDelta]^2) - 6*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
         m^2*(4*M^6 - 6*M^4*m\[CapitalDelta]^2 - 2*m\[CapitalDelta]^6) + 
         4*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
         3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
           4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8)) - 
       (4*m*m\[CapitalDelta]^4*(27*m\[CapitalDelta]^2*
           (3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta])*
             (6*m^3 + 6*m*M^2 + 2*m^2*m\[CapitalDelta] + 
              4*M^2*m\[CapitalDelta] - 2*m*m\[CapitalDelta]^2 - 
              m\[CapitalDelta]^3) + b4*(m - m\[CapitalDelta])^2*
             (11*m + 2*m\[CapitalDelta])*(6*m^3 + 6*m*M^2 + 
              2*m^2*m\[CapitalDelta] + 4*M^2*m\[CapitalDelta] - 
              2*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) + 
            8*c1*g*h*M^2*(6*m^4 + 8*m^3*m\[CapitalDelta] - 
              3*m*m\[CapitalDelta]^3 - m\[CapitalDelta]^4)) - 
          4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(176*m^4 + 
              284*m^3*m\[CapitalDelta] - 138*m^2*m\[CapitalDelta]^2 - 
              265*m*m\[CapitalDelta]^3 - 67*m\[CapitalDelta]^4) - 
            108*g*m\[CapitalDelta]*(9*m^5 + 10*m^4*m\[CapitalDelta] - 
              12*m^3*m\[CapitalDelta]^2 - 9*m^2*m\[CapitalDelta]^3 + 
              4*m*m\[CapitalDelta]^4 + 3*m\[CapitalDelta]^5))))/
        (m - m\[CapitalDelta])^2 - 3888*g*h*M^2*
        (a1*m*(5*m^8 + 4*m^7*m\[CapitalDelta] + 4*m^5*m\[CapitalDelta]^3 + 
           m^4*m\[CapitalDelta]^4 + 6*m^2*m\[CapitalDelta]^6 - 
           10*m*m\[CapitalDelta]^7 - 9*m\[CapitalDelta]^8) - 
         c1*m\[CapitalDelta]*(-5*m^8 - 6*m^7*m\[CapitalDelta] + 
           3*m^5*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) + 
           3*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
           m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 - m\[CapitalDelta]^6) + 
           3*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
             3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
           3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
             4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8))))*
      Log[m\[CapitalDelta]])/(23328*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^3*
      (-8*a1*h*m*M^2*(-27*g*m\[CapitalDelta]^2*(41*m^4 - 
           54*m^3*m\[CapitalDelta] + 108*m^2*m\[CapitalDelta]^2 - 
           88*m*m\[CapitalDelta]^3 + 69*m\[CapitalDelta]^4) + 
         5*g1*(10*m^6 + 41*m^5*m\[CapitalDelta] - 43*m^4*m\[CapitalDelta]^2 + 
           98*m^3*m\[CapitalDelta]^3 - 124*m^2*m\[CapitalDelta]^4 + 
           131*m*m\[CapitalDelta]^5 + 67*m\[CapitalDelta]^6)) + 
       3*(5*g1*h*m*m\[CapitalDelta]*(2*m^6 + 10*m^5*m\[CapitalDelta] - 
           11*m^4*m\[CapitalDelta]^2 + 10*m^3*m\[CapitalDelta]^3 + 
           16*m^2*m\[CapitalDelta]^4 - 20*m*m\[CapitalDelta]^5 - 
           7*m\[CapitalDelta]^6) + 9*m\[CapitalDelta]^3*
          (g*h*(-41*m^5 - 6*m^3*(88*c1*M^2 - 3*m\[CapitalDelta])*
              m\[CapitalDelta] + 2*m^2*(384*c1*M^2 - 13*m\[CapitalDelta])*
              m\[CapitalDelta]^2 + 432*c1*M^2*m\[CapitalDelta]^4 + 
             m*m\[CapitalDelta]^3*(-416*c1*M^2 + 23*m\[CapitalDelta]) + 
             m^4*(736*c1*M^2 + 26*m\[CapitalDelta])) + 
           2*m*(11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 
             3*b5*m\[CapitalDelta])*(m^4 + 2*m*M^2*m\[CapitalDelta] - 
             4*M^2*m\[CapitalDelta]^2 + m\[CapitalDelta]^4 - 
             2*m^2*(2*M^2 + m\[CapitalDelta]^2)))))*
      Log[-m^2 + m\[CapitalDelta]^2])/(23328*F^2*m^5*m\[CapitalDelta]^5*
      Pi^2) + (g*h^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
      (8*a1*m*M^2*(5*m^8 - 6*m^7*m\[CapitalDelta] + 
         2*m^6*(-6*M^2 + m\[CapitalDelta]^2) - 3*(M^2 - m\[CapitalDelta]^2)^3*
          (M^2 + 3*m\[CapitalDelta]^2) + 4*m^5*(2*M^2*m\[CapitalDelta] + 
           m\[CapitalDelta]^3) + 2*m^4*(3*M^4 - 5*m\[CapitalDelta]^4) + 
         2*m^3*m\[CapitalDelta]*(M^4 - 6*M^2*m\[CapitalDelta]^2 + 
           5*m\[CapitalDelta]^4) + m^2*(4*M^6 - 2*M^4*m\[CapitalDelta]^2 + 
           4*M^2*m\[CapitalDelta]^4 - 6*m\[CapitalDelta]^6) - 
         4*m*(M^6*m\[CapitalDelta] - 3*M^2*m\[CapitalDelta]^5 + 
           2*m\[CapitalDelta]^7)) + m\[CapitalDelta]*
        (-5*m^9 + 2*m^8*(40*c1*M^2 + m\[CapitalDelta]) + 
         48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 - 
         2*m^6*(48*c1*M^4 + M^2*m\[CapitalDelta] + 40*c1*M^2*
            m\[CapitalDelta]^2 + 3*m\[CapitalDelta]^3) + 
         m^7*(12*m\[CapitalDelta]^2 + M^2*(12 - 64*c1*m\[CapitalDelta])) + 
         2*m^4*m\[CapitalDelta]*(-M^2 + m\[CapitalDelta]^2)*
          (3*m\[CapitalDelta]^2 + M^2*(1 - 16*c1*m\[CapitalDelta])) + 
         4*m^3*(M^2 - m\[CapitalDelta]^2)^2*(-m\[CapitalDelta]^2 + 
           M^2*(-1 + 8*c1*m\[CapitalDelta])) - 2*m^5*(3*m\[CapitalDelta]^4 + 
           2*M^2*m\[CapitalDelta]^2*(1 - 20*c1*m\[CapitalDelta]) + 
           M^4*(3 + 8*c1*m\[CapitalDelta])) + 3*m*(M^2 - m\[CapitalDelta]^2)^
           3*(-m\[CapitalDelta]^2 + M^2*(1 + 16*c1*m\[CapitalDelta])) - 
         2*m^2*(M^2 - m\[CapitalDelta]^2)^2*(-(M^2*m\[CapitalDelta]) + 
           m\[CapitalDelta]^3 + 8*c1*M^2*(2*M^2 + m\[CapitalDelta]^2))))*
      Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
         Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
        2*m^2*(M^2 + m\[CapitalDelta]^2)]*Pi^2)
gADp4totsimpexp = 
   (h*(972*g*h*M^2*m\[CapitalDelta]^3*(3*m^2 - 2*M^2 + 
         3*m*m\[CapitalDelta]) + (1944*g*h*M^2*m\[CapitalDelta]^3*
         (-6*c1*m^2*M^2*(2*m + m\[CapitalDelta]) + a1*m\[CapitalDelta]^2*
           (-2*m^3 + m^2*m\[CapitalDelta] + 2*m\[CapitalDelta]^3)))/m^2 - 
       (3*h*m*m\[CapitalDelta]*(36*g*m\[CapitalDelta]^2*
           (m^4 + 3*m^3*m\[CapitalDelta] - 8*m*m\[CapitalDelta]^3 - 
            6*m\[CapitalDelta]^4) + 5*g1*(2*m^6 + 12*m^5*m\[CapitalDelta] - 
            5*m^4*m\[CapitalDelta]^2 - 25*m^3*m\[CapitalDelta]^3 + 
            30*m^2*m\[CapitalDelta]^4 + 10*m*m\[CapitalDelta]^5 - 
            24*m\[CapitalDelta]^6)))/(m - m\[CapitalDelta]) + 
       (2*m*(4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(10*m^5 + 
              61*m^4*m\[CapitalDelta] + 39*m^3*m\[CapitalDelta]^2 - 
              8*m^2*m\[CapitalDelta]^3 - 20*m*m\[CapitalDelta]^4 - 
              72*m\[CapitalDelta]^5) + 108*g*m\[CapitalDelta]^2*
             (m^5 - 3*m^3*m\[CapitalDelta]^2 + 4*m^2*m\[CapitalDelta]^3 + 
              6*m*m\[CapitalDelta]^4 - 3*m\[CapitalDelta]^5)) + 
          27*m\[CapitalDelta]^3*(-8*c1*g*h*M^2*(m^4 + 
              3*m^3*m\[CapitalDelta] - 8*m*m\[CapitalDelta]^3 - 
              6*m\[CapitalDelta]^4) - 3*b5*(m - m\[CapitalDelta])^2*
             (3*m + m\[CapitalDelta])*(m^3 + 2*m^2*m\[CapitalDelta] - 
              6*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
              2*m*(2*M^2 + m\[CapitalDelta]^2)) - b4*(m - m\[CapitalDelta])^2*
             (11*m + 2*m\[CapitalDelta])*(m^3 + 2*m^2*m\[CapitalDelta] - 
              6*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
              2*m*(2*M^2 + m\[CapitalDelta]^2)))))/(m - m\[CapitalDelta])^2)*
      Log[m])/(11664*F^2*m\[CapitalDelta]^5*Pi^2) + 
    (g*M^2*(27*(2*c2*m^2*M^2 + g^2*(3*m^3 - 2*m*M^2 - 16*c1*M^4))*
        m\[CapitalDelta]^4 - 16*a1*h^2*m*M^2*(9*m^4*m\[CapitalDelta] - 
         13*m^2*M^2*m\[CapitalDelta] + m^3*(-4*M^2 + 6*m\[CapitalDelta]^2) + 
         3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)))*Log[m^2/M^2])/
     (576*F^2*m^3*m\[CapitalDelta]^4*Pi^2) + 
    (M^2*(-30*g1*h^2*m*m\[CapitalDelta]^2*(2*m^6 + 14*m^5*m\[CapitalDelta] + 
         (M^2 - m\[CapitalDelta]^2)^2*(2*M^2 + 5*m\[CapitalDelta]^2) + 
         m^4*(-20*M^2 + 11*m\[CapitalDelta]^2) - 
         2*m^3*(33*M^2*m\[CapitalDelta] + 4*m\[CapitalDelta]^3) + 
         14*m*m\[CapitalDelta]*(-M^4 + m\[CapitalDelta]^4) + 
         m^2*(-32*M^4 - 41*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4)) + 
       16*a1*h^2*m*M^2*(36*g*m\[CapitalDelta]^2*(3*m^4*m\[CapitalDelta] + 
           6*m^3*(M^2 + m\[CapitalDelta]^2) + 
           2*m*(M^4 - 2*M^2*m\[CapitalDelta]^2 - 3*m\[CapitalDelta]^4) + 
           3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)) + 
         5*g1*(10*m^6*m\[CapitalDelta] + 10*M^6*m\[CapitalDelta] + 
           3*M^4*m\[CapitalDelta]^3 + 6*M^2*m\[CapitalDelta]^5 - 
           19*m\[CapitalDelta]^7 + m^5*(-24*M^2 + 61*m\[CapitalDelta]^2) - 
           3*m^3*(48*M^4 + 91*M^2*m\[CapitalDelta]^2) + 
           m^4*(-112*M^2*m\[CapitalDelta] + 41*m\[CapitalDelta]^3) - 
           m^2*(232*M^4*m\[CapitalDelta] + 135*M^2*m\[CapitalDelta]^3 + 
             2*m\[CapitalDelta]^5) + m*(-61*M^4*m\[CapitalDelta]^2 + 
             8*M^2*m\[CapitalDelta]^4 - 31*m\[CapitalDelta]^6))) + 
       27*m\[CapitalDelta]^4*(-27*g^3*m^2*(m - 4*c1*M^2)*m\[CapitalDelta]^2 + 
         18*g*(6*m^3 + (-24*c1 + 3*c2 + 4*(c3 + c4))*m^2*M^2 + c2*M^4)*
          m\[CapitalDelta]^2 - 8*g*h^2*m*(m^4 + 
           4*m^3*(c1*M^2 + m\[CapitalDelta]) + (M^2 - m\[CapitalDelta]^2)*
            (-m\[CapitalDelta]^2 + M^2*(1 + 4*c1*m\[CapitalDelta])) + 
           4*m*m\[CapitalDelta]*(m\[CapitalDelta]^2 - 
             M^2*(1 + 5*c1*m\[CapitalDelta])) + m^2*(6*m\[CapitalDelta]^2 + 
             M^2*(3 + 20*c1*m\[CapitalDelta]))) - 
         4*h*m*(b4*(11*m^5 + 24*m^4*m\[CapitalDelta] - 2*m\[CapitalDelta]*
              (M^2 - m\[CapitalDelta]^2)^2 + m^3*(-51*M^2 + 4*
                m\[CapitalDelta]^2) - 2*m^2*(37*M^2*m\[CapitalDelta] + 11*
                m\[CapitalDelta]^3) + m*(-11*M^4 + 26*M^2*m\[CapitalDelta]^
                 2 - 15*m\[CapitalDelta]^4)) + 
           3*b5*(3*m^5 + 7*m^4*m\[CapitalDelta] - m\[CapitalDelta]*
              (M^2 - m\[CapitalDelta]^2)^2 + m^3*(-13*M^2 + 2*
                m\[CapitalDelta]^2) - 2*m^2*(11*M^2*m\[CapitalDelta] + 3*
                m\[CapitalDelta]^3) + m*(-3*M^4 + 8*M^2*m\[CapitalDelta]^2 - 
               5*m\[CapitalDelta]^4)))))*Log[m^2/M^2])/
     (46656*F^2*m^3*m\[CapitalDelta]^6*Pi^2) + 
    (g*h^2*(5*m^9 + m^8*(-80*c1*M^2 + 8*m\[CapitalDelta]) + 
       48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 - 
       4*m^2*(M^2 - m\[CapitalDelta]^2)^2*(8*c1*M^4 + M^2*m\[CapitalDelta] + 
         4*c1*M^2*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) - 
       2*m^3*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6) - 
       6*m^7*(m\[CapitalDelta]^2 + 2*M^2*(1 + 8*c1*m\[CapitalDelta])) - 
       3*m*(M^2 - m\[CapitalDelta]^2)^3*(m\[CapitalDelta]^2 + 
         M^2*(-1 + 16*c1*m\[CapitalDelta])) + 
       2*m^5*(24*c1*M^2*m\[CapitalDelta]^3 + 
         M^4*(5 + 24*c1*m\[CapitalDelta])) - 
       12*m^6*(m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
         4*c1*M^2*(2*M^2 + m\[CapitalDelta]^2)))*Log[M])/
     (96*F^2*m^5*m\[CapitalDelta]^2*Pi^2) - 
    (c1*g^3*m*M^6*(-(8*m^4 - 2*m^2*M^2)^(-1) - 
       ((2*I)*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/(M*(4*m^2 - M^2)^(3/2))))/
     (4*F^2*Pi^2) - (g*M^4*(27*g^2*(1 - 8*c1*m - (4*c1*M^2)/m) + 
       64*c1*(27*m + (2*h^2*(-M^4 + 3*m*M^2*m\[CapitalDelta] + 
            M^2*m\[CapitalDelta]^2 + 4*m^2*(M^2 - 4*m\[CapitalDelta]^2)))/
          ((m - m\[CapitalDelta])*m\[CapitalDelta]^2)))*
      (Log[m^2/M^2] - ((2*I)*M*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/
        Sqrt[4*m^2 - M^2]))/(3456*F^2*m^2*Pi^2) + 
    (g*(81*(-8 + g^2)*M^2 - (54*M^2*(-12*c1*g^2*m^4 - 24*c1*m^2*M^2 - 
          4*c2*m^2*M^2 + c2*M^4 + 4*c3*m^2*(-4*m^2 + M^2) + 
          4*c4*m^2*(8*m^2 + M^2)))/m^3 + 
       (48*h^2*(M^6 - 3*m*M^4*m\[CapitalDelta] - M^4*m\[CapitalDelta]^2 - 
          4*m^2*(M^4 - 4*M^2*m\[CapitalDelta]^2)))/(m*(m - m\[CapitalDelta])*
         m\[CapitalDelta]^2) - (32*h^2*M^4*(-3*c1*m\[CapitalDelta]^2*
           (16*m^5 - 12*m^4*m\[CapitalDelta] - 8*m^3*m\[CapitalDelta]^2 - 
            9*m^2*m\[CapitalDelta]*(M^2 - 4*m\[CapitalDelta]^2) + 
            M^2*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2) + 
            m*(M^4 - 6*M^2*m\[CapitalDelta]^2)) - 
          2*a1*m*(7*M^4*m\[CapitalDelta]^2 - 5*M^2*m\[CapitalDelta]^4 + 
            m^4*(8*M^2 - 4*m\[CapitalDelta]^2) + 2*m^3*m\[CapitalDelta]*
             (M^2 + 4*m\[CapitalDelta]^2) - 2*m*M^2*m\[CapitalDelta]*
             (M^2 + 10*m\[CapitalDelta]^2) + m^2*(-2*M^4 - 
              9*M^2*m\[CapitalDelta]^2 + 44*m\[CapitalDelta]^4))))/
        (m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^4))*
      (1 + 2*Log[m] + (-1 + M^2/(2*m^2))*Log[m^2/M^2] - 2*Log[M] + 
       (I*M*Sqrt[4*m^2 - M^2]*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/m^2))/
     (5184*F^2*Pi^2) + 
    ((-45*g1*h^2*m*m\[CapitalDelta]^2*(4*m^8 + 28*m^7*m\[CapitalDelta] + 
          20*m^6*m\[CapitalDelta]^2 - 8*m^5*(10*M^2*m\[CapitalDelta] + 
            3*m\[CapitalDelta]^3) + 2*m^4*(3*M^4 - 47*M^2*m\[CapitalDelta]^
              2 + 8*m\[CapitalDelta]^4) + 2*m^3*(71*M^4*m\[CapitalDelta] - 
            44*M^2*m\[CapitalDelta]^3 + 22*m\[CapitalDelta]^5) + 
          m^2*(58*M^6 + 109*M^4*m\[CapitalDelta]^2 - 
            38*M^2*m\[CapitalDelta]^4 - 28*m\[CapitalDelta]^6) - 
          2*m\[CapitalDelta]^2*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
            3*M^2*m\[CapitalDelta]^4 + 6*m\[CapitalDelta]^6) + 
          4*m*(5*M^4*m\[CapitalDelta]^3 - 10*M^2*m\[CapitalDelta]^5 - 
            12*m\[CapitalDelta]^7)) + (216*a1*g*h^2*m*M^2*m\[CapitalDelta]^2*
          (24*m^7*m\[CapitalDelta] + 24*m^6*m\[CapitalDelta]^2 + 
           m^4*(-20*M^4 + 94*M^2*m\[CapitalDelta]^2) + 
           6*m^5*(17*M^2*m\[CapitalDelta] - 8*m\[CapitalDelta]^3) + 
           m^3*(-305*M^4*m\[CapitalDelta] - 136*M^2*m\[CapitalDelta]^3 + 
             120*m\[CapitalDelta]^5) + m^2*(217*M^4*m\[CapitalDelta]^2 - 
             636*M^2*m\[CapitalDelta]^4 + 24*m\[CapitalDelta]^6) + 
           6*m*(27*M^6*m\[CapitalDelta] + 49*M^4*m\[CapitalDelta]^3 - 
             79*M^2*m\[CapitalDelta]^5 - 16*m\[CapitalDelta]^7) - 
           6*(27*M^6*m\[CapitalDelta]^2 + 23*M^4*m\[CapitalDelta]^4 - 
             127*M^2*m\[CapitalDelta]^6 + 8*m\[CapitalDelta]^8)))/
         (m - m\[CapitalDelta]) + 40*a1*g1*h^2*m*M^2*
         (60*m^8*m\[CapitalDelta] + 366*m^7*m\[CapitalDelta]^2 + 
          m^6*(-40*M^2*m\[CapitalDelta] + 222*m\[CapitalDelta]^3) + 
          4*m^5*(18*M^4 - 266*M^2*m\[CapitalDelta]^2 - 
            51*m\[CapitalDelta]^4) + m^4*(326*M^4*m\[CapitalDelta] - 
            652*M^2*m\[CapitalDelta]^3 - 366*m\[CapitalDelta]^5) + 
          3*m^3*(240*M^6 + 635*M^4*m\[CapitalDelta]^2 - 
            108*M^2*m\[CapitalDelta]^4 - 110*m\[CapitalDelta]^6) + 
          6*m\[CapitalDelta]^3*(-6*M^6 - 12*M^4*m\[CapitalDelta]^2 + 
            42*M^2*m\[CapitalDelta]^4 + 43*m\[CapitalDelta]^6) + 
          3*m^2*(490*M^6*m\[CapitalDelta] + 257*M^4*m\[CapitalDelta]^3 + 
            62*M^2*m\[CapitalDelta]^5 + 182*m\[CapitalDelta]^7) + 
          6*m*(27*M^4*m\[CapitalDelta]^4 + 90*M^2*m\[CapitalDelta]^6 + 
            148*m\[CapitalDelta]^8)) + 27*m\[CapitalDelta]^4*
         ((-81*g^3*m^2*M^2*(52*m^3 + 32*c1*m^4 - 13*m*M^2 + 136*c1*m^2*M^2 - 
             84*c1*M^4)*m\[CapitalDelta]^2)/(4*m^2 - M^2) - 
          (g*h^2*(24*m^8 + 24*m^7*(4*c1*M^2 + 3*m\[CapitalDelta]) - 
             2592*c1*M^4*m\[CapitalDelta]*(M^4 - 3*M^2*m\[CapitalDelta]^2 + 3*
                m\[CapitalDelta]^4) - 6*m^2*(-12*m\[CapitalDelta]^6 + 45*M^4*
                m\[CapitalDelta]^2*(1 - 16*c1*m\[CapitalDelta]) + 9*M^6*
                (-3 + 40*c1*m\[CapitalDelta]) + M^2*m\[CapitalDelta]^4*
                (-9 + 64*c1*m\[CapitalDelta])) + 2*m^6*(12*m\[CapitalDelta]^
                 2 + M^2*(59 + 192*c1*m\[CapitalDelta])) + 
             3*m^4*(-116*M^2*m\[CapitalDelta]^2 - 40*m\[CapitalDelta]^4 + M^4*
                (-81 + 672*c1*m\[CapitalDelta])) + 
             m^5*(338*M^2*m\[CapitalDelta] - 120*m\[CapitalDelta]^3 - 96*c1*
                (34*M^4 - 5*M^2*m\[CapitalDelta]^2)) + 
             3*m^3*(9*M^4*m\[CapitalDelta] + 108*M^2*m\[CapitalDelta]^3 + 8*
                m\[CapitalDelta]^5 - 16*c1*(17*M^6 - 92*M^4*m\[CapitalDelta]^
                   2 + 10*M^2*m\[CapitalDelta]^4)) + 
             6*m*(-27*M^6*m\[CapitalDelta] + 81*M^4*m\[CapitalDelta]^3 - 81*
                M^2*m\[CapitalDelta]^5 + 4*m\[CapitalDelta]^7 + 16*c1*
                (27*M^8 - 54*M^6*m\[CapitalDelta]^2 + 27*M^4*m\[CapitalDelta]^
                   4 - M^2*m\[CapitalDelta]^6))))/(m - m\[CapitalDelta]) - 
          432*g*m^2*m\[CapitalDelta]^2*(2*c3*m^2*M^2 - 4*c4*m^2*M^2 - 
            c2*M^4 - 12*F^2*m*Pi^2) - 
          6*m*(b5*h*(18*m^7 + 42*m^6*m\[CapitalDelta] + 6*m\[CapitalDelta]^5*(
                -4*M^2 + m\[CapitalDelta]^2) - 6*m^5*(6*M^2 + 
                m\[CapitalDelta]^2) - 6*m^4*(8*M^2*m\[CapitalDelta] + 
                13*m\[CapitalDelta]^3) + m^3*(17*M^4 - 48*M^2*
                 m\[CapitalDelta]^2 - 42*m\[CapitalDelta]^4) - 
              2*m^2*(2*M^4*m\[CapitalDelta] + 60*M^2*m\[CapitalDelta]^3 - 
                15*m\[CapitalDelta]^5) - 6*m*(18*M^2*m\[CapitalDelta]^4 - 
                5*m\[CapitalDelta]^6)) + b4*h*(22*m^7 + 
              48*m^6*m\[CapitalDelta] + 4*m\[CapitalDelta]^5*(-4*M^2 + 
                m\[CapitalDelta]^2) - 2*m^5*(22*M^2 + 7*m\[CapitalDelta]^2) - 
              4*m^4*(13*M^2*m\[CapitalDelta] + 23*m\[CapitalDelta]^3) + 
              m^3*(33*M^4 - 52*M^2*m\[CapitalDelta]^2 - 38*m\[CapitalDelta]^
                  4) + 4*m^2*(6*M^4*m\[CapitalDelta] - 35*M^2*
                 m\[CapitalDelta]^3 + 10*m\[CapitalDelta]^5) + 
              m*(-112*M^2*m\[CapitalDelta]^4 + 30*m\[CapitalDelta]^6)) - 
            3456*d16*F^2*m^2*M^2*m\[CapitalDelta]^2*Pi^2)))/
       m\[CapitalDelta]^6 - ((26244*I)*g^3*M^3*(12*m^5 - 7*m^3*M^2 + 
         48*c1*m^4*M^2 + m*M^4 - 48*c1*m^2*M^4 + 8*c1*M^6)*
        Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/(4*m^2 - M^2)^(3/2))/
     (139968*F^2*m^3*Pi^2) - (a1*g*h^2*M^2*(9*m^4*M^2 - M^6 + 
       M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6 + 
       m^3*(4*M^2*m\[CapitalDelta] - 2*m\[CapitalDelta]^3) + 
       m^2*(-3*M^4 + m\[CapitalDelta]^4))*Log[m^2/m\[CapitalDelta]^2])/
     (12*F^2*m^2*m\[CapitalDelta]^3*Pi^2) + 
    (h*(-54*m\[CapitalDelta]^3*(8*c1*g*h*M^2*(m + m\[CapitalDelta]) + 
         3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta]) + 
         b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta]))*
        (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
         m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3)) - 3*h*(m - m\[CapitalDelta])*
        m\[CapitalDelta]*(36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
          (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
           m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
             2*m\[CapitalDelta]^3)) + 5*g1*(m - m\[CapitalDelta])*
          (m^6 + 4*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 
             2*m\[CapitalDelta]^2) - (M^2 - m\[CapitalDelta]^2)^2*
            (M^2 + 6*m\[CapitalDelta]^2) - 2*m^3*(4*M^2*m\[CapitalDelta] + 
             m\[CapitalDelta]^3) + m^2*(3*M^4 + 10*M^2*m\[CapitalDelta]^2 - 
             14*m\[CapitalDelta]^4) + 4*m*m\[CapitalDelta]*
            (M^4 + 5*M^2*m\[CapitalDelta]^2 - 6*m\[CapitalDelta]^4))) + 
       8*a1*h*M^2*(-108*g*m\[CapitalDelta]^3*(2*m^5 + m^4*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3*(M^2 - m\[CapitalDelta]^2) + 
           m^3*(-3*M^2 + m\[CapitalDelta]^2) + m^2*(-4*M^2*m\[CapitalDelta] + 
             5*m\[CapitalDelta]^3) + m*(M^4 - M^2*m\[CapitalDelta]^2 - 
             2*m\[CapitalDelta]^4)) + 5*g1*(m - m\[CapitalDelta])^2*
          (m^6 - M^6 + 4*m^5*m\[CapitalDelta] - 39*M^2*m\[CapitalDelta]^4 + 
           40*m\[CapitalDelta]^6 + m^4*(-3*M^2 + 10*m\[CapitalDelta]^2) + 
           m^3*(-8*M^2*m\[CapitalDelta] + 17*m\[CapitalDelta]^3) + 
           m^2*(3*M^4 - 10*M^2*m\[CapitalDelta]^2 + 40*m\[CapitalDelta]^4) + 
           2*m*(2*M^4*m\[CapitalDelta] - 19*M^2*m\[CapitalDelta]^3 + 
             59*m\[CapitalDelta]^5))))*Log[m^2/m\[CapitalDelta]^2])/
     (23328*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^3*Pi^2) + 
    (a1*g*h^2*M^2*(-5*m^8 + 6*m^6*M^2 - 4*m^7*m\[CapitalDelta] + 
       2*m^5*m\[CapitalDelta]*(M^2 - 3*m\[CapitalDelta]^2) - 
       3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) + 
       2*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
        (M^2 + 5*m\[CapitalDelta]^2) + 2*m^2*(M^6 + M^2*m\[CapitalDelta]^4 - 
         2*m\[CapitalDelta]^6))*Log[M^2/m\[CapitalDelta]^2])/
     (24*F^2*m^4*m\[CapitalDelta]^3*Pi^2) + 
    (h*((6*h*m*m\[CapitalDelta]^5*(36*g*m\[CapitalDelta]*
           (-6*m^4 - 8*m^3*m\[CapitalDelta] + 3*m*m\[CapitalDelta]^3 + 
            m\[CapitalDelta]^4) + 5*g1*(56*m^5 - 80*m^3*m\[CapitalDelta]^2 - 
            10*m^2*m\[CapitalDelta]^3 + 27*m*m\[CapitalDelta]^4 + 
            7*m\[CapitalDelta]^5)))/(m - m\[CapitalDelta]) + 
       243*g*h*m*m\[CapitalDelta]*(5*m^8 + 6*m^4*M^4 + 
         8*m^7*m\[CapitalDelta] - 12*m^5*m\[CapitalDelta]*
          (M^2 + m\[CapitalDelta]^2) - 6*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
         m^2*(4*M^6 - 6*M^4*m\[CapitalDelta]^2 - 2*m\[CapitalDelta]^6) + 
         4*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
         3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
           4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8)) - 
       (4*m*m\[CapitalDelta]^4*(27*m\[CapitalDelta]^2*
           (3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta])*
             (6*m^3 + 6*m*M^2 + 2*m^2*m\[CapitalDelta] + 
              4*M^2*m\[CapitalDelta] - 2*m*m\[CapitalDelta]^2 - 
              m\[CapitalDelta]^3) + b4*(m - m\[CapitalDelta])^2*
             (11*m + 2*m\[CapitalDelta])*(6*m^3 + 6*m*M^2 + 
              2*m^2*m\[CapitalDelta] + 4*M^2*m\[CapitalDelta] - 
              2*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) + 
            8*c1*g*h*M^2*(6*m^4 + 8*m^3*m\[CapitalDelta] - 
              3*m*m\[CapitalDelta]^3 - m\[CapitalDelta]^4)) - 
          4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(176*m^4 + 
              284*m^3*m\[CapitalDelta] - 138*m^2*m\[CapitalDelta]^2 - 
              265*m*m\[CapitalDelta]^3 - 67*m\[CapitalDelta]^4) - 
            108*g*m\[CapitalDelta]*(9*m^5 + 10*m^4*m\[CapitalDelta] - 
              12*m^3*m\[CapitalDelta]^2 - 9*m^2*m\[CapitalDelta]^3 + 
              4*m*m\[CapitalDelta]^4 + 3*m\[CapitalDelta]^5))))/
        (m - m\[CapitalDelta])^2 - 3888*g*h*M^2*
        (a1*m*(5*m^8 + 4*m^7*m\[CapitalDelta] + 4*m^5*m\[CapitalDelta]^3 + 
           m^4*m\[CapitalDelta]^4 + 6*m^2*m\[CapitalDelta]^6 - 
           10*m*m\[CapitalDelta]^7 - 9*m\[CapitalDelta]^8) - 
         c1*m\[CapitalDelta]*(-5*m^8 - 6*m^7*m\[CapitalDelta] + 
           3*m^5*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) + 
           3*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
           m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 - m\[CapitalDelta]^6) + 
           3*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
             3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
           3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
             4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8))))*
      Log[m\[CapitalDelta]])/(23328*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^3*
      (-8*a1*h*m*M^2*(-27*g*m\[CapitalDelta]^2*(41*m^4 - 
           54*m^3*m\[CapitalDelta] + 108*m^2*m\[CapitalDelta]^2 - 
           88*m*m\[CapitalDelta]^3 + 69*m\[CapitalDelta]^4) + 
         5*g1*(10*m^6 + 41*m^5*m\[CapitalDelta] - 43*m^4*m\[CapitalDelta]^2 + 
           98*m^3*m\[CapitalDelta]^3 - 124*m^2*m\[CapitalDelta]^4 + 
           131*m*m\[CapitalDelta]^5 + 67*m\[CapitalDelta]^6)) + 
       3*(5*g1*h*m*m\[CapitalDelta]*(2*m^6 + 10*m^5*m\[CapitalDelta] - 
           11*m^4*m\[CapitalDelta]^2 + 10*m^3*m\[CapitalDelta]^3 + 
           16*m^2*m\[CapitalDelta]^4 - 20*m*m\[CapitalDelta]^5 - 
           7*m\[CapitalDelta]^6) + 9*m\[CapitalDelta]^3*
          (g*h*(-41*m^5 - 6*m^3*(88*c1*M^2 - 3*m\[CapitalDelta])*
              m\[CapitalDelta] + 2*m^2*(384*c1*M^2 - 13*m\[CapitalDelta])*
              m\[CapitalDelta]^2 + 432*c1*M^2*m\[CapitalDelta]^4 + 
             m*m\[CapitalDelta]^3*(-416*c1*M^2 + 23*m\[CapitalDelta]) + 
             m^4*(736*c1*M^2 + 26*m\[CapitalDelta])) + 
           2*m*(11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 
             3*b5*m\[CapitalDelta])*(m^4 + 2*m*M^2*m\[CapitalDelta] - 
             4*M^2*m\[CapitalDelta]^2 + m\[CapitalDelta]^4 - 
             2*m^2*(2*M^2 + m\[CapitalDelta]^2)))))*
      Log[-m^2 + m\[CapitalDelta]^2])/(23328*F^2*m^5*m\[CapitalDelta]^5*
      Pi^2) + (g*h^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
      (8*a1*m*M^2*(5*m^8 - 6*m^7*m\[CapitalDelta] + 
         2*m^6*(-6*M^2 + m\[CapitalDelta]^2) - 3*(M^2 - m\[CapitalDelta]^2)^3*
          (M^2 + 3*m\[CapitalDelta]^2) + 4*m^5*(2*M^2*m\[CapitalDelta] + 
           m\[CapitalDelta]^3) + 2*m^4*(3*M^4 - 5*m\[CapitalDelta]^4) + 
         2*m^3*m\[CapitalDelta]*(M^4 - 6*M^2*m\[CapitalDelta]^2 + 
           5*m\[CapitalDelta]^4) + m^2*(4*M^6 - 2*M^4*m\[CapitalDelta]^2 + 
           4*M^2*m\[CapitalDelta]^4 - 6*m\[CapitalDelta]^6) - 
         4*m*(M^6*m\[CapitalDelta] - 3*M^2*m\[CapitalDelta]^5 + 
           2*m\[CapitalDelta]^7)) + m\[CapitalDelta]*
        (-5*m^9 + 2*m^8*(40*c1*M^2 + m\[CapitalDelta]) + 
         48*c1*M^2*(M^2 - m\[CapitalDelta]^2)^4 - 
         2*m^6*(48*c1*M^4 + M^2*m\[CapitalDelta] + 40*c1*M^2*
            m\[CapitalDelta]^2 + 3*m\[CapitalDelta]^3) + 
         m^7*(12*m\[CapitalDelta]^2 + M^2*(12 - 64*c1*m\[CapitalDelta])) + 
         2*m^4*m\[CapitalDelta]*(-M^2 + m\[CapitalDelta]^2)*
          (3*m\[CapitalDelta]^2 + M^2*(1 - 16*c1*m\[CapitalDelta])) + 
         4*m^3*(M^2 - m\[CapitalDelta]^2)^2*(-m\[CapitalDelta]^2 + 
           M^2*(-1 + 8*c1*m\[CapitalDelta])) - 2*m^5*(3*m\[CapitalDelta]^4 + 
           2*M^2*m\[CapitalDelta]^2*(1 - 20*c1*m\[CapitalDelta]) + 
           M^4*(3 + 8*c1*m\[CapitalDelta])) + 3*m*(M^2 - m\[CapitalDelta]^2)^
           3*(-m\[CapitalDelta]^2 + M^2*(1 + 16*c1*m\[CapitalDelta])) - 
         2*m^2*(M^2 - m\[CapitalDelta]^2)^2*(-(M^2*m\[CapitalDelta]) + 
           m\[CapitalDelta]^3 + 8*c1*M^2*(2*M^2 + m\[CapitalDelta]^2))))*
      Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
         Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
     (96*F^2*m^5*m\[CapitalDelta]^3*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
        2*m^2*(M^2 + m\[CapitalDelta]^2)]*Pi^2) - 
    (5*a1*g1*h^2*M^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^
       2*(m^4 + 6*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
       2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + m*(-6*M^2*m\[CapitalDelta] + 
         6*m\[CapitalDelta]^3))*((-m^2 + M^2 + m\[CapitalDelta]^2)*
        Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
          2*m^2*(M^2 + m\[CapitalDelta]^2)] - 4*M^2*m\[CapitalDelta]^2*
        Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
           Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
             2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])]))/
     (972*F^2*m^2*(m - M - m\[CapitalDelta])*(m + M - m\[CapitalDelta])*
      m\[CapitalDelta]^3*(m - M + m\[CapitalDelta])*
      (m + M + m\[CapitalDelta])*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
        2*m^2*(M^2 + m\[CapitalDelta]^2)]*Pi^2) + 
    (h^2*(-5*g1*m\[CapitalDelta]*(m^2 - M^2 + 2*m*m\[CapitalDelta] + 
          m\[CapitalDelta]^2)^2*(m^4 + 6*m^3*m\[CapitalDelta] + 
         (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + 
         m*(-6*M^2*m\[CapitalDelta] + 6*m\[CapitalDelta]^3)) + 
       8*a1*M^2*((36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
           (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
           (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
          (m - m\[CapitalDelta]) + 5*g1*(3*m^8 + 19*m^7*m\[CapitalDelta] - 
           2*m^6*(6*M^2 - 5*m\[CapitalDelta]^2) + 
           3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) - 
           m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
            (19*M^2 + 49*m\[CapitalDelta]^2) - m^5*(57*M^2*m\[CapitalDelta] + 
             7*m\[CapitalDelta]^3) + 2*m^4*(9*M^4 - 10*M^2*m\[CapitalDelta]^
               2 + 21*m\[CapitalDelta]^4) + m^3*(57*M^4*m\[CapitalDelta] + 
             18*M^2*m\[CapitalDelta]^3 + 37*m\[CapitalDelta]^5) - 
           2*m^2*(6*M^6 - 5*M^4*m\[CapitalDelta]^2 - 24*M^2*m\[CapitalDelta]^
               4 + 23*m\[CapitalDelta]^6))))*
      (Log[M^2/m\[CapitalDelta]^2]/(2*m^2) - 
       ((m^2 + M^2 - m\[CapitalDelta]^2)*
         Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
            Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + 
                m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
        (m^2*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)])))/
     (7776*F^2*m^2*m\[CapitalDelta]^3*Pi^2) + 
    (h*((216*c1*g*h*M^2*m\[CapitalDelta]^3*(m + m\[CapitalDelta])*
         (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
         (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
        (m - m\[CapitalDelta])^2 + 27*m\[CapitalDelta]^3*
        (11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 3*b5*m\[CapitalDelta])*
        (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
        (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2 - 
       (432*a1*g*h*M^2*m\[CapitalDelta]^2*(m^8 + M^6*m\[CapitalDelta]^2 - 
          3*M^2*m\[CapitalDelta]^6 + 2*m\[CapitalDelta]^8 - 
          3*m^6*(M^2 + m\[CapitalDelta]^2) + m^5*m\[CapitalDelta]*
           (M^2 + 2*m\[CapitalDelta]^2) - 2*m^3*m\[CapitalDelta]*
           (M^4 - 3*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4) + 
          m^4*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 5*m\[CapitalDelta]^4) + 
          m*m\[CapitalDelta]*(M^6 - 4*M^4*m\[CapitalDelta]^2 + 
            M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6) - 
          m^2*(M^6 + 5*M^4*m\[CapitalDelta]^2 - 7*M^2*m\[CapitalDelta]^4 + 
            5*m\[CapitalDelta]^6)))/(m - m\[CapitalDelta])^2 - 
       20*a1*g1*h*M^2*(10*m^8 + 61*m^7*m\[CapitalDelta] - 
         40*m^6*(M^2 - m\[CapitalDelta]^2) - m^5*(183*M^2*m\[CapitalDelta] + 
           4*m\[CapitalDelta]^3) + 2*m^4*(30*M^4 - 
           39*M^2*m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4) + 
         2*(M^2 - m\[CapitalDelta]^2)^2*(5*M^4 + 11*M^2*m\[CapitalDelta]^2 + 
           20*m\[CapitalDelta]^4) + m^3*(183*M^4*m\[CapitalDelta] - 
           8*M^2*m\[CapitalDelta]^3 - 55*m\[CapitalDelta]^5) - 
         4*m^2*(10*M^6 - 9*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 - 10*m\[CapitalDelta]^6) + 
         m*(-61*M^6*m\[CapitalDelta] + 12*M^4*m\[CapitalDelta]^3 - 
           69*M^2*m\[CapitalDelta]^5 + 118*m\[CapitalDelta]^7)) + 
       (3*h*m\[CapitalDelta]*(m^2 - M^2 + 2*m*m\[CapitalDelta] + 
          m\[CapitalDelta]^2)*(18*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
           (m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
            2*m^2*(M^2 + m\[CapitalDelta]^2)) + 5*g1*(m - m\[CapitalDelta])*
           (m^6 + 5*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 2*m\[CapitalDelta]^
                2) - (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 3*m\[CapitalDelta]^
                2) + m^3*(-10*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
            m^2*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 8*m\[CapitalDelta]^4) + 
            m*(5*M^4*m\[CapitalDelta] + M^2*m\[CapitalDelta]^3 - 
              6*m\[CapitalDelta]^5))))/(m - m\[CapitalDelta]))*
      (1 + Log[m^2/m\[CapitalDelta]^2] - ((m^2 + M^2 - m\[CapitalDelta]^2)*
         Log[M^2/m\[CapitalDelta]^2])/(2*m^2) + 
       (Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)]*
         Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
            Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + 
                m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/m^2))/
     (11664*F^2*m^2*m\[CapitalDelta]^5*Pi^2)
gADlessp3nowfsimp = g + 4*d16*M^2 - (g^3*M^2)/(64*F^2*Pi^2) + 
    ((-8*g*m^2 + g^3*(4*m^2 + M^2))*A0[m^2])/(64*F^2*m^2*Pi^2) - 
    (g*(-4 + g^2)*A0[M^2])/(64*F^2*Pi^2) + 
    (g*(-8 + g^2)*M^2*B0[m^2, m^2, M^2])/(64*F^2*Pi^2) + 
    (g^3*M^4*C0[m^2, m^2, 0, m^2, M^2, m^2])/(64*F^2*Pi^2)
dZDlessp3 = (3*g^2*M^2*(-4*m^2*Sqrt[4*m^2 - M^2] + 
      (3*m^2 - 2*M^2)*Sqrt[4*m^2 - M^2]*Log[m^2/M^2] - 
      (4*I)*(3*m^2*M - M^3)*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)]))/
    (64*F^2*m^2*Sqrt[4*m^2 - M^2]*Pi^2)
gADlessp3simp = ((-8*g*m^2 + g^3*(4*m^2 + M^2))*A0[m^2])/(64*F^2*m^2*Pi^2) - 
    (g*(-4 + g^2)*A0[M^2])/(64*F^2*Pi^2) + 
    (g*(-8 + g^2)*M^2*B0[m^2, m^2, M^2])/(64*F^2*Pi^2) + 
    (g^3*M^4*C0[m^2, m^2, 0, m^2, M^2, m^2])/(64*F^2*Pi^2) + 
    (m*(-13*g^3*m*M^2 + 3*c2*g*M^4 + 64*F^2*g*m*Pi^2 + 
        256*d16*F^2*m*M^2*Pi^2) + (6*c2*g*m*M^4 + g^3*(9*m^2*M^2 - 6*M^4))*
       Log[m^2/M^2] + ((12*I)*g^3*M^3*(-3*m^2 + M^2)*
        Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/Sqrt[4*m^2 - M^2])/
     (64*F^2*m^2*Pi^2)
gADlessp4nowfsimp = (g*M^2*(-32*c3*m^2 + 64*c4*m^2 - 24*c1*g^2*m^2 + 
       7*c2*M^2 + 36*c1*g^2*M^2))/(192*F^2*m*Pi^2) - 
    (g*(-8*c3*m^4 + 40*c4*m^4 - 120*c1*m^2*M^2 + 4*c3*m^2*M^2 + 
       4*c4*m^2*M^2 + 54*c1*g^2*m^2*M^2 + 6*c1*g^2*M^4 + 
       c2*(-3*m^4 - 2*m^2*M^2 + M^4))*A0[m^2])/(96*F^2*m^3*Pi^2) + 
    (g*M^2*(4*(c3 + c4)*m^2 + 6*c1*(-4 + g^2)*m^2 + c2*(3*m^2 + M^2))*
      A0[M^2])/(96*F^2*m^3*Pi^2) + 
    (g*M^2*(12*c1*g^2*m^4 + 24*c1*m^2*M^2 + 4*c2*m^2*M^2 - c2*M^4 - 
       4*c4*m^2*(8*m^2 + M^2) + 4*c3*(4*m^4 - m^2*M^2))*B0[m^2, m^2, M^2])/
     (96*F^2*m^3*Pi^2) - (c1*(2*g*(-8 + g^2)*m^2*M^4 + g^3*M^6)*
      C0[m^2, m^2, 0, m^2, M^2, m^2])/(16*F^2*m*Pi^2) - 
    (c1*g^3*m*M^6*D0[m^2, m^2, 0, 0, 0, m^2, m^2, M^2, m^2, m^2])/(4*F^2*Pi^2)
dZDlessp4 = (-3*c1*g^2*M^4*(2*m^2*(2*m^2 - M^2)*Sqrt[4*m^2 - M^2] + 
      M^2*(4*m^2 - M^2)^(3/2)*Log[m^2/M^2] + 
      (2*I)*(6*m^4*M - 6*m^2*M^3 + M^5)*Log[(M + I*Sqrt[4*m^2 - M^2])/
         (2*m)]))/(4*F^2*m^3*(4*m^2 - M^2)^(3/2)*Pi^2)
gADlessp4simp = -(g*(-8*c3*m^4 + 40*c4*m^4 - 120*c1*m^2*M^2 + 4*c3*m^2*M^2 + 
        4*c4*m^2*M^2 + 54*c1*g^2*m^2*M^2 + 6*c1*g^2*M^4 + 
        c2*(-3*m^4 - 2*m^2*M^2 + M^4))*A0[m^2])/(96*F^2*m^3*Pi^2) + 
    (g*M^2*(4*(c3 + c4)*m^2 + 6*c1*(-4 + g^2)*m^2 + c2*(3*m^2 + M^2))*
      A0[M^2])/(96*F^2*m^3*Pi^2) + 
    (g*M^2*(12*c1*g^2*m^4 + 24*c1*m^2*M^2 + 4*c2*m^2*M^2 - c2*M^4 - 
       4*c4*m^2*(8*m^2 + M^2) + 4*c3*(4*m^4 - m^2*M^2))*B0[m^2, m^2, M^2])/
     (96*F^2*m^3*Pi^2) - (c1*(2*g*(-8 + g^2)*m^2*M^4 + g^3*M^6)*
      C0[m^2, m^2, 0, m^2, M^2, m^2])/(16*F^2*m*Pi^2) - 
    (c1*g^3*m*M^6*D0[m^2, m^2, 0, 0, 0, m^2, m^2, M^2, m^2, m^2])/
     (4*F^2*Pi^2) + (g*M^2*((-288*c1*g^2*m^2*M^2*(2*m^2 - M^2))/
        (4*m^2 - M^2) + m^2*(-32*c3*m^2 + 64*c4*m^2 - 24*c1*g^2*m^2 + 
         7*c2*M^2 + 36*c1*g^2*M^2) - 144*c1*g^2*M^4*Log[m^2/M^2] - 
       ((288*I)*c1*g^2*M^3*(6*m^4 - 6*m^2*M^2 + M^4)*
         Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/(4*m^2 - M^2)^(3/2)))/
     (192*F^2*m^3*Pi^2)
gADp3nowfsimp = -(g*h^2*(3*m^4 - M^4 + 6*m^3*m\[CapitalDelta] + 
        3*m*M^2*m\[CapitalDelta] + M^2*m\[CapitalDelta]^2 + 
        2*m^2*(M^2 - 7*m\[CapitalDelta]^2))*A0[m^2])/
     (108*F^2*m*(m - m\[CapitalDelta])*m\[CapitalDelta]^2*Pi^2) - 
    (h^2*(36*g*m\[CapitalDelta]^2*(m^4 + 4*m^3*m\[CapitalDelta] + 
         (M^2 - m\[CapitalDelta]^2)^2 + 3*m^2*(M^2 + 2*m\[CapitalDelta]^2) + 
         m*(-4*M^2*m\[CapitalDelta] + 4*m\[CapitalDelta]^3)) + 
       5*g1*(2*m^6 + 14*m^5*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2*
          (2*M^2 + 5*m\[CapitalDelta]^2) + 
         m^4*(-20*M^2 + 11*m\[CapitalDelta]^2) - 
         2*m^3*(33*M^2*m\[CapitalDelta] + 4*m\[CapitalDelta]^3) + 
         14*m*m\[CapitalDelta]*(-M^4 + m\[CapitalDelta]^4) + 
         m^2*(-32*M^4 - 41*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4)))*
      A0[M^2])/(7776*F^2*m^2*m\[CapitalDelta]^4*Pi^2) - 
    (h^2*(36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
        (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
         m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3)) + 5*g1*(m - m\[CapitalDelta])*
        (m^6 + 4*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 2*m\[CapitalDelta]^2) - 
         (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 6*m\[CapitalDelta]^2) - 
         2*m^3*(4*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
         m^2*(3*M^4 + 10*M^2*m\[CapitalDelta]^2 - 14*m\[CapitalDelta]^4) + 
         4*m*m\[CapitalDelta]*(M^4 + 5*M^2*m\[CapitalDelta]^2 - 
           6*m\[CapitalDelta]^4)))*A0[m\[CapitalDelta]^2])/
     (7776*F^2*m^2*(m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2) + 
    (g*h^2*(M^6 - 3*m*M^4*m\[CapitalDelta] - M^4*m\[CapitalDelta]^2 - 
       4*m^2*(M^4 - 4*M^2*m\[CapitalDelta]^2))*B0[m^2, m^2, M^2])/
     (108*F^2*m*(m - m\[CapitalDelta])*m\[CapitalDelta]^2*Pi^2) + 
    (h^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
      (18*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
        (m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
         2*m^2*(M^2 + m\[CapitalDelta]^2)) + 5*g1*(m - m\[CapitalDelta])*
        (m^6 + 5*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 2*m\[CapitalDelta]^2) - 
         (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 3*m\[CapitalDelta]^2) + 
         m^3*(-10*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
         m^2*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 8*m\[CapitalDelta]^4) + 
         m*(5*M^4*m\[CapitalDelta] + M^2*m\[CapitalDelta]^3 - 
           6*m\[CapitalDelta]^5)))*B0[m^2, M^2, m\[CapitalDelta]^2])/
     (3888*F^2*m^2*(m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2) - 
    (5*g1*h^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2*
      (m^4 + 6*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
       2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + m*(-6*M^2*m\[CapitalDelta] + 
         6*m\[CapitalDelta]^3))*C0[m^2, m^2, 0, m\[CapitalDelta]^2, M^2, 
       m\[CapitalDelta]^2])/(7776*F^2*m^2*m\[CapitalDelta]^2*Pi^2) - 
    (h^2*(4*m^5*(36*g*m\[CapitalDelta]^2*(m^4 + 3*m^3*m\[CapitalDelta] - 
           8*m*m\[CapitalDelta]^3 - 6*m\[CapitalDelta]^4) + 
         5*g1*(2*m^6 + 12*m^5*m\[CapitalDelta] - 5*m^4*m\[CapitalDelta]^2 - 
           25*m^3*m\[CapitalDelta]^3 + 30*m^2*m\[CapitalDelta]^4 + 
           10*m*m\[CapitalDelta]^5 - 24*m\[CapitalDelta]^6))*Log[m] - 
       4*m\[CapitalDelta]^6*(36*g*m\[CapitalDelta]*(-6*m^4 - 
           8*m^3*m\[CapitalDelta] + 3*m*m\[CapitalDelta]^3 + 
           m\[CapitalDelta]^4) + 5*g1*(56*m^5 - 80*m^3*m\[CapitalDelta]^2 - 
           10*m^2*m\[CapitalDelta]^3 + 27*m*m\[CapitalDelta]^4 + 
           7*m\[CapitalDelta]^5))*Log[m\[CapitalDelta]] - 
       (m - m\[CapitalDelta])*
        (-(m^2*(12*g*m\[CapitalDelta]^2*(6*m^6 + 24*m^5*m\[CapitalDelta] + 
              60*m^3*M^2*m\[CapitalDelta] - 24*m*m\[CapitalDelta]^5 - 
              6*m\[CapitalDelta]^6 + 2*m^4*(8*M^2 + 15*m\[CapitalDelta]^2) + 
              m^2*(9*M^4 - 30*m\[CapitalDelta]^4)) + 
            5*g1*(4*m^8 + 28*m^7*m\[CapitalDelta] + 20*m^6*m\[CapitalDelta]^
                2 - 8*m^5*(10*M^2*m\[CapitalDelta] + 3*m\[CapitalDelta]^3) + 
              2*m^4*(3*M^4 - 47*M^2*m\[CapitalDelta]^2 + 8*m\[CapitalDelta]^
                  4) + 2*m^3*(71*M^4*m\[CapitalDelta] - 44*M^2*
                 m\[CapitalDelta]^3 + 22*m\[CapitalDelta]^5) + 
              m^2*(58*M^6 + 109*M^4*m\[CapitalDelta]^2 - 38*M^2*
                 m\[CapitalDelta]^4 - 28*m\[CapitalDelta]^6) - 
              2*m\[CapitalDelta]^2*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
                3*M^2*m\[CapitalDelta]^4 + 6*m\[CapitalDelta]^6) + 
              4*m*(5*M^4*m\[CapitalDelta]^3 - 10*M^2*m\[CapitalDelta]^5 - 
                12*m\[CapitalDelta]^7)))) + 2*(m - m\[CapitalDelta])^2*
          (m + m\[CapitalDelta])^4*(36*g*m\[CapitalDelta]^2*
            (m + m\[CapitalDelta])^2 + 5*g1*(2*m^4 + 
             10*m^3*m\[CapitalDelta] - 9*m^2*m\[CapitalDelta]^2 + 
             20*m*m\[CapitalDelta]^3 + 7*m\[CapitalDelta]^4))*
          Log[-m^2 + m\[CapitalDelta]^2])))/(15552*F^2*m^4*
      (m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2)
dZDintermediatep3 = 
   (h^2*(-((M^2*(6*m^4 + 24*m^3*m\[CapitalDelta] - 24*m*m\[CapitalDelta]*
           (M^2 - 2*m\[CapitalDelta]^2) + m^2*(-31*M^2 + 
            12*m\[CapitalDelta]^2) + 18*(M^4 - 3*M^2*m\[CapitalDelta]^2 + 
            3*m\[CapitalDelta]^4)))/m^2) + 
      48*M^2*(3*m^2 - 2*M^2 + 3*m*m\[CapitalDelta])*Log[m] + 
      (6*(5*m^8 + 10*m^4*M^4 + 8*m^7*m\[CapitalDelta] + 
         3*(M^2 - m\[CapitalDelta]^2)^4 + 4*m*m\[CapitalDelta]*
          (-M^2 + m\[CapitalDelta]^2)^3 - 12*m^5*m\[CapitalDelta]*
          (M^2 + m\[CapitalDelta]^2) - 6*m^6*(2*M^2 + m\[CapitalDelta]^2) - 
         2*m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6))*
        Log[M])/m^4 + (6*(5*m^8 + 6*m^4*M^4 + 8*m^7*m\[CapitalDelta] - 
         12*m^5*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
         6*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
         m^2*(4*M^6 - 6*M^4*m\[CapitalDelta]^2 - 2*m\[CapitalDelta]^6) + 
         4*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
         3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
           4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8))*
        Log[m\[CapitalDelta]])/m^4 - (6*(m - m\[CapitalDelta])^2*
        (m + m\[CapitalDelta])^4*(5*m^2 - 2*m*m\[CapitalDelta] + 
         3*m\[CapitalDelta]^2)*Log[-m^2 + m\[CapitalDelta]^2])/m^4 - 
      (6*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2*
        (5*m^6 - 12*m^5*m\[CapitalDelta] - 7*m^4*(M^2 - m\[CapitalDelta]^2) + 
         8*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2 + 
         3*(M^2 - m\[CapitalDelta]^2)^3 + 4*m^3*m\[CapitalDelta]*
          (M^2 + m\[CapitalDelta]^2) - m^2*(M^4 - 10*M^2*m\[CapitalDelta]^2 + 
           9*m\[CapitalDelta]^4))*Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
           Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
             2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
       (m^4*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
          2*m^2*(M^2 + m\[CapitalDelta]^2)])))/(576*F^2*m\[CapitalDelta]^2*
     Pi^2)
gADp3simp = -(g*h^2*(3*m^4 - M^4 + 6*m^3*m\[CapitalDelta] + 
        3*m*M^2*m\[CapitalDelta] + M^2*m\[CapitalDelta]^2 + 
        2*m^2*(M^2 - 7*m\[CapitalDelta]^2))*A0[m^2])/
     (108*F^2*m*(m - m\[CapitalDelta])*m\[CapitalDelta]^2*Pi^2) - 
    (h^2*(36*g*m\[CapitalDelta]^2*(m^4 + 4*m^3*m\[CapitalDelta] + 
         (M^2 - m\[CapitalDelta]^2)^2 + 3*m^2*(M^2 + 2*m\[CapitalDelta]^2) + 
         m*(-4*M^2*m\[CapitalDelta] + 4*m\[CapitalDelta]^3)) + 
       5*g1*(2*m^6 + 14*m^5*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2*
          (2*M^2 + 5*m\[CapitalDelta]^2) + 
         m^4*(-20*M^2 + 11*m\[CapitalDelta]^2) - 
         2*m^3*(33*M^2*m\[CapitalDelta] + 4*m\[CapitalDelta]^3) + 
         14*m*m\[CapitalDelta]*(-M^4 + m\[CapitalDelta]^4) + 
         m^2*(-32*M^4 - 41*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4)))*
      A0[M^2])/(7776*F^2*m^2*m\[CapitalDelta]^4*Pi^2) - 
    (h^2*(36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
        (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
         m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3)) + 5*g1*(m - m\[CapitalDelta])*
        (m^6 + 4*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 2*m\[CapitalDelta]^2) - 
         (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 6*m\[CapitalDelta]^2) - 
         2*m^3*(4*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
         m^2*(3*M^4 + 10*M^2*m\[CapitalDelta]^2 - 14*m\[CapitalDelta]^4) + 
         4*m*m\[CapitalDelta]*(M^4 + 5*M^2*m\[CapitalDelta]^2 - 
           6*m\[CapitalDelta]^4)))*A0[m\[CapitalDelta]^2])/
     (7776*F^2*m^2*(m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2) + 
    (g*h^2*(M^6 - 3*m*M^4*m\[CapitalDelta] - M^4*m\[CapitalDelta]^2 - 
       4*m^2*(M^4 - 4*M^2*m\[CapitalDelta]^2))*B0[m^2, m^2, M^2])/
     (108*F^2*m*(m - m\[CapitalDelta])*m\[CapitalDelta]^2*Pi^2) + 
    (h^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
      (18*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
        (m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
         2*m^2*(M^2 + m\[CapitalDelta]^2)) + 5*g1*(m - m\[CapitalDelta])*
        (m^6 + 5*m^5*m\[CapitalDelta] - 3*m^4*(M^2 + 2*m\[CapitalDelta]^2) - 
         (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 3*m\[CapitalDelta]^2) + 
         m^3*(-10*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
         m^2*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 8*m\[CapitalDelta]^4) + 
         m*(5*M^4*m\[CapitalDelta] + M^2*m\[CapitalDelta]^3 - 
           6*m\[CapitalDelta]^5)))*B0[m^2, M^2, m\[CapitalDelta]^2])/
     (3888*F^2*m^2*(m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2) - 
    (5*g1*h^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2*
      (m^4 + 6*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
       2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + m*(-6*M^2*m\[CapitalDelta] + 
         6*m\[CapitalDelta]^3))*C0[m^2, m^2, 0, m\[CapitalDelta]^2, M^2, 
       m\[CapitalDelta]^2])/(7776*F^2*m^2*m\[CapitalDelta]^2*Pi^2) + 
    (h^2*(-((4*m^5*(36*g*m\[CapitalDelta]^2*(m^4 + 3*m^3*m\[CapitalDelta] - 
              8*m*m\[CapitalDelta]^3 - 6*m\[CapitalDelta]^4) + 
            5*g1*(2*m^6 + 12*m^5*m\[CapitalDelta] - 5*m^4*m\[CapitalDelta]^
                2 - 25*m^3*m\[CapitalDelta]^3 + 30*m^2*m\[CapitalDelta]^4 + 
              10*m*m\[CapitalDelta]^5 - 24*m\[CapitalDelta]^6))*Log[m] - 
          4*m\[CapitalDelta]^6*(36*g*m\[CapitalDelta]*(-6*m^4 - 
              8*m^3*m\[CapitalDelta] + 3*m*m\[CapitalDelta]^3 + 
              m\[CapitalDelta]^4) + 5*g1*(56*m^5 - 80*m^3*m\[CapitalDelta]^
                2 - 10*m^2*m\[CapitalDelta]^3 + 27*m*m\[CapitalDelta]^4 + 
              7*m\[CapitalDelta]^5))*Log[m\[CapitalDelta]] - 
          (m - m\[CapitalDelta])*(-(m^2*(12*g*m\[CapitalDelta]^2*
                (6*m^6 + 24*m^5*m\[CapitalDelta] + 60*m^3*M^2*
                  m\[CapitalDelta] - 24*m*m\[CapitalDelta]^5 - 
                 6*m\[CapitalDelta]^6 + 2*m^4*(8*M^2 + 15*m\[CapitalDelta]^
                     2) + m^2*(9*M^4 - 30*m\[CapitalDelta]^4)) + 5*g1*
                (4*m^8 + 28*m^7*m\[CapitalDelta] + 20*m^6*m\[CapitalDelta]^
                   2 - 8*m^5*(10*M^2*m\[CapitalDelta] + 3*m\[CapitalDelta]^
                     3) + 2*m^4*(3*M^4 - 47*M^2*m\[CapitalDelta]^2 + 
                   8*m\[CapitalDelta]^4) + 2*m^3*(71*M^4*m\[CapitalDelta] - 
                   44*M^2*m\[CapitalDelta]^3 + 22*m\[CapitalDelta]^5) + 
                 m^2*(58*M^6 + 109*M^4*m\[CapitalDelta]^2 - 38*M^2*
                    m\[CapitalDelta]^4 - 28*m\[CapitalDelta]^6) - 
                 2*m\[CapitalDelta]^2*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
                   3*M^2*m\[CapitalDelta]^4 + 6*m\[CapitalDelta]^6) + 
                 4*m*(5*M^4*m\[CapitalDelta]^3 - 10*M^2*m\[CapitalDelta]^5 - 
                   12*m\[CapitalDelta]^7)))) + 2*(m - m\[CapitalDelta])^2*
             (m + m\[CapitalDelta])^4*(36*g*m\[CapitalDelta]^2*
               (m + m\[CapitalDelta])^2 + 5*g1*(2*m^4 + 10*m^3*
                 m\[CapitalDelta] - 9*m^2*m\[CapitalDelta]^2 + 
                20*m*m\[CapitalDelta]^3 + 7*m\[CapitalDelta]^4))*
             Log[-m^2 + m\[CapitalDelta]^2]))/(m^4*(m - m\[CapitalDelta]))) + 
       27*g*m\[CapitalDelta]^2*(-((M^2*(6*m^4 + 24*m^3*m\[CapitalDelta] - 
             24*m*m\[CapitalDelta]*(M^2 - 2*m\[CapitalDelta]^2) + 
             m^2*(-31*M^2 + 12*m\[CapitalDelta]^2) + 
             18*(M^4 - 3*M^2*m\[CapitalDelta]^2 + 3*m\[CapitalDelta]^4)))/
           m^2) + 48*M^2*(3*m^2 - 2*M^2 + 3*m*m\[CapitalDelta])*Log[m] + 
         (6*(5*m^8 + 10*m^4*M^4 + 8*m^7*m\[CapitalDelta] + 
            3*(M^2 - m\[CapitalDelta]^2)^4 + 4*m*m\[CapitalDelta]*
             (-M^2 + m\[CapitalDelta]^2)^3 - 12*m^5*m\[CapitalDelta]*
             (M^2 + m\[CapitalDelta]^2) - 6*m^6*(2*M^2 + m\[CapitalDelta]^
               2) - 2*m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + 
              m\[CapitalDelta]^6))*Log[M])/m^4 + 
         (6*(5*m^8 + 6*m^4*M^4 + 8*m^7*m\[CapitalDelta] - 
            12*m^5*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
            6*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
            m^2*(4*M^6 - 6*M^4*m\[CapitalDelta]^2 - 2*m\[CapitalDelta]^6) + 
            4*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
              3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
            3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
              4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8))*
           Log[m\[CapitalDelta]])/m^4 - (6*(m - m\[CapitalDelta])^2*
           (m + m\[CapitalDelta])^4*(5*m^2 - 2*m*m\[CapitalDelta] + 
            3*m\[CapitalDelta]^2)*Log[-m^2 + m\[CapitalDelta]^2])/m^4 - 
         (6*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2*
           (5*m^6 - 12*m^5*m\[CapitalDelta] - 7*m^4*(M^2 - m\[CapitalDelta]^
               2) + 8*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2 + 
            3*(M^2 - m\[CapitalDelta]^2)^3 + 4*m^3*m\[CapitalDelta]*
             (M^2 + m\[CapitalDelta]^2) - m^2*(M^4 - 10*M^2*m\[CapitalDelta]^
                2 + 9*m\[CapitalDelta]^4))*
           Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + Sqrt[m^4 + 
                (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + m\[CapitalDelta]^
                   2)])/(2*M*m\[CapitalDelta])])/
          (m^4*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
             2*m^2*(M^2 + m\[CapitalDelta]^2)]))))/
     (15552*F^2*m\[CapitalDelta]^4*Pi^2)
gADp4nowfsimp = 
   (g*h^2*M^2*(3*c1*m\[CapitalDelta]^2*(29*m^5 + 3*m^4*m\[CapitalDelta] + 
         6*m^3*(M^2 - 18*m\[CapitalDelta]^2) + 5*M^2*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2) + m^2*m\[CapitalDelta]*
          (M^2 + 86*m\[CapitalDelta]^2) - 
         m*(3*M^4 + 14*M^2*m\[CapitalDelta]^2)) + 
       2*a1*m*(6*m^6 - 6*m^5*m\[CapitalDelta] + 7*M^4*m\[CapitalDelta]^2 - 
         5*M^2*m\[CapitalDelta]^4 - 2*m*M^2*m\[CapitalDelta]*
          (M^2 + 10*m\[CapitalDelta]^2) + 
         m^4*(4*M^2 + 13*m\[CapitalDelta]^2) - 2*m^3*m\[CapitalDelta]*
          (M^2 + 16*m\[CapitalDelta]^2) + 
         m^2*(-2*M^4 + 5*M^2*m\[CapitalDelta]^2 + 34*m\[CapitalDelta]^4)))*
      A0[m^2])/(162*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^4*
      Pi^2) + (h*(27*m\[CapitalDelta]^4*
        (-8*c1*g*h*M^2*(m^3 + 5*m^2*m\[CapitalDelta] + M^2*m\[CapitalDelta] - 
           5*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) - 
         3*b5*(3*m^5 + 7*m^4*m\[CapitalDelta] - m\[CapitalDelta]*
            (M^2 - m\[CapitalDelta]^2)^2 + m^3*(-13*M^2 + 
             2*m\[CapitalDelta]^2) - 2*m^2*(11*M^2*m\[CapitalDelta] + 
             3*m\[CapitalDelta]^3) + m*(-3*M^4 + 8*M^2*m\[CapitalDelta]^2 - 
             5*m\[CapitalDelta]^4)) + b4*(-11*m^5 - 24*m^4*m\[CapitalDelta] + 
           m^3*(51*M^2 - 4*m\[CapitalDelta]^2) + 2*m\[CapitalDelta]*
            (M^2 - m\[CapitalDelta]^2)^2 + m^2*(74*M^2*m\[CapitalDelta] + 
             22*m\[CapitalDelta]^3) + m*(11*M^4 - 26*M^2*m\[CapitalDelta]^2 + 
             15*m\[CapitalDelta]^4))) + 4*a1*h*M^2*
        (36*g*m\[CapitalDelta]^2*(3*m^4*m\[CapitalDelta] + 
           6*m^3*(M^2 + m\[CapitalDelta]^2) + 
           2*m*(M^4 - 2*M^2*m\[CapitalDelta]^2 - 3*m\[CapitalDelta]^4) + 
           3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)) + 
         5*g1*(10*m^6*m\[CapitalDelta] + 10*M^6*m\[CapitalDelta] + 
           3*M^4*m\[CapitalDelta]^3 + 6*M^2*m\[CapitalDelta]^5 - 
           19*m\[CapitalDelta]^7 + m^5*(-24*M^2 + 61*m\[CapitalDelta]^2) - 
           3*m^3*(48*M^4 + 91*M^2*m\[CapitalDelta]^2) + 
           m^4*(-112*M^2*m\[CapitalDelta] + 41*m\[CapitalDelta]^3) - 
           m^2*(232*M^4*m\[CapitalDelta] + 135*M^2*m\[CapitalDelta]^3 + 
             2*m\[CapitalDelta]^5) + m*(-61*M^4*m\[CapitalDelta]^2 + 
             8*M^2*m\[CapitalDelta]^4 - 31*m\[CapitalDelta]^6))))*A0[M^2])/
     (11664*F^2*m^2*m\[CapitalDelta]^6*Pi^2) + 
    (h*(-27*m\[CapitalDelta]^3*(8*c1*g*h*M^2*(m + m\[CapitalDelta]) + 
         3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta]) + 
         b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta]))*
        (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
         m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3)) + 4*a1*h*M^2*
        (-108*g*m\[CapitalDelta]^3*(2*m^5 + m^4*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3*(M^2 - m\[CapitalDelta]^2) + 
           m^3*(-3*M^2 + m\[CapitalDelta]^2) + m^2*(-4*M^2*m\[CapitalDelta] + 
             5*m\[CapitalDelta]^3) + m*(M^4 - M^2*m\[CapitalDelta]^2 - 
             2*m\[CapitalDelta]^4)) + 5*g1*(m - m\[CapitalDelta])^2*
          (m^6 - M^6 + 4*m^5*m\[CapitalDelta] - 39*M^2*m\[CapitalDelta]^4 + 
           40*m\[CapitalDelta]^6 + m^4*(-3*M^2 + 10*m\[CapitalDelta]^2) + 
           m^3*(-8*M^2*m\[CapitalDelta] + 17*m\[CapitalDelta]^3) + 
           m^2*(3*M^4 - 10*M^2*m\[CapitalDelta]^2 + 40*m\[CapitalDelta]^4) + 
           2*m*(2*M^4*m\[CapitalDelta] - 19*M^2*m\[CapitalDelta]^3 + 
             59*m\[CapitalDelta]^5))))*A0[m\[CapitalDelta]^2])/
     (11664*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^5*Pi^2) - 
    (g*h^2*M^4*(-3*c1*m\[CapitalDelta]^2*(16*m^5 - 12*m^4*m\[CapitalDelta] - 
         8*m^3*m\[CapitalDelta]^2 - 9*m^2*m\[CapitalDelta]*
          (M^2 - 4*m\[CapitalDelta]^2) + M^2*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2) + m*(M^4 - 6*M^2*m\[CapitalDelta]^2)) - 
       2*a1*m*(7*M^4*m\[CapitalDelta]^2 - 5*M^2*m\[CapitalDelta]^4 + 
         m^4*(8*M^2 - 4*m\[CapitalDelta]^2) + 2*m^3*m\[CapitalDelta]*
          (M^2 + 4*m\[CapitalDelta]^2) - 2*m*M^2*m\[CapitalDelta]*
          (M^2 + 10*m\[CapitalDelta]^2) + 
         m^2*(-2*M^4 - 9*M^2*m\[CapitalDelta]^2 + 44*m\[CapitalDelta]^4)))*
      B0[m^2, m^2, M^2])/(162*F^2*m^2*(m - m\[CapitalDelta])^2*
      m\[CapitalDelta]^4*Pi^2) + 
    (h*((216*c1*g*h*M^2*m\[CapitalDelta]^3*(m + m\[CapitalDelta])*
         (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
         (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
        (m - m\[CapitalDelta])^2 + 27*m\[CapitalDelta]^3*
        (11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 3*b5*m\[CapitalDelta])*
        (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
        (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2 - 
       (432*a1*g*h*M^2*m\[CapitalDelta]^2*(m^8 + M^6*m\[CapitalDelta]^2 - 
          3*M^2*m\[CapitalDelta]^6 + 2*m\[CapitalDelta]^8 - 
          3*m^6*(M^2 + m\[CapitalDelta]^2) + m^5*m\[CapitalDelta]*
           (M^2 + 2*m\[CapitalDelta]^2) - 2*m^3*m\[CapitalDelta]*
           (M^4 - 3*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4) + 
          m^4*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 5*m\[CapitalDelta]^4) + 
          m*m\[CapitalDelta]*(M^6 - 4*M^4*m\[CapitalDelta]^2 + 
            M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6) - 
          m^2*(M^6 + 5*M^4*m\[CapitalDelta]^2 - 7*M^2*m\[CapitalDelta]^4 + 
            5*m\[CapitalDelta]^6)))/(m - m\[CapitalDelta])^2 - 
       20*a1*g1*h*M^2*(10*m^8 + 61*m^7*m\[CapitalDelta] - 
         40*m^6*(M^2 - m\[CapitalDelta]^2) - m^5*(183*M^2*m\[CapitalDelta] + 
           4*m\[CapitalDelta]^3) + 2*m^4*(30*M^4 - 
           39*M^2*m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4) + 
         2*(M^2 - m\[CapitalDelta]^2)^2*(5*M^4 + 11*M^2*m\[CapitalDelta]^2 + 
           20*m\[CapitalDelta]^4) + m^3*(183*M^4*m\[CapitalDelta] - 
           8*M^2*m\[CapitalDelta]^3 - 55*m\[CapitalDelta]^5) - 
         4*m^2*(10*M^6 - 9*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 - 10*m\[CapitalDelta]^6) + 
         m*(-61*M^6*m\[CapitalDelta] + 12*M^4*m\[CapitalDelta]^3 - 
           69*M^2*m\[CapitalDelta]^5 + 118*m\[CapitalDelta]^7)))*
      B0[m^2, M^2, m\[CapitalDelta]^2])/(11664*F^2*m^2*m\[CapitalDelta]^5*
      Pi^2) + (2*c1*g*h^2*M^4*(-M^4 + 3*m*M^2*m\[CapitalDelta] + 
       M^2*m\[CapitalDelta]^2 + 4*m^2*(M^2 - 4*m\[CapitalDelta]^2))*
      C0[m^2, m^2, 0, m^2, M^2, m^2])/(27*F^2*(m - m\[CapitalDelta])*
      m\[CapitalDelta]^2*Pi^2) + 
    (a1*h^2*M^2*((36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
         (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
         (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
        (m - m\[CapitalDelta]) + 5*g1*(3*m^8 + 19*m^7*m\[CapitalDelta] - 
         2*m^6*(6*M^2 - 5*m\[CapitalDelta]^2) + 3*(M^2 - m\[CapitalDelta]^2)^
           3*(M^2 + 3*m\[CapitalDelta]^2) - m*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2)^2*(19*M^2 + 49*m\[CapitalDelta]^2) - 
         m^5*(57*M^2*m\[CapitalDelta] + 7*m\[CapitalDelta]^3) + 
         2*m^4*(9*M^4 - 10*M^2*m\[CapitalDelta]^2 + 21*m\[CapitalDelta]^4) + 
         m^3*(57*M^4*m\[CapitalDelta] + 18*M^2*m\[CapitalDelta]^3 + 
           37*m\[CapitalDelta]^5) - 2*m^2*(6*M^6 - 5*M^4*m\[CapitalDelta]^2 - 
           24*M^2*m\[CapitalDelta]^4 + 23*m\[CapitalDelta]^6)))*
      C0[m^2, m^2, 0, m\[CapitalDelta]^2, M^2, m\[CapitalDelta]^2])/
     (972*F^2*m^2*m\[CapitalDelta]^3*Pi^2) - 
    (5*a1*g1*h^2*M^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^
       2*(m^4 + 6*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
       2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + m*(-6*M^2*m\[CapitalDelta] + 
         6*m\[CapitalDelta]^3))*D0[m^2, m^2, 0, 0, 0, m^2, 
       m\[CapitalDelta]^2, M^2, m\[CapitalDelta]^2, m\[CapitalDelta]^2])/
     (486*F^2*m^2*m\[CapitalDelta]*Pi^2) + 
    (h*(m^2*(m - m\[CapitalDelta])*m\[CapitalDelta]*
        (4*a1*h*M^2*(-108*g*m\[CapitalDelta]*(-2*m^8 - 
             8*m^7*m\[CapitalDelta] + 5*m^6*m\[CapitalDelta]^2 + 
             11*m^5*m\[CapitalDelta]^3 + 27*m^4*m\[CapitalDelta]^4 - 
             30*m^3*m\[CapitalDelta]^5 - 3*m^2*m\[CapitalDelta]^6 + 
             42*m*m\[CapitalDelta]^7 + 18*m\[CapitalDelta]^8) + 
           5*g1*(52*m^9 + 48*m^8*m\[CapitalDelta] - 100*m^7*m\[CapitalDelta]^
               2 - 446*m^6*m\[CapitalDelta]^3 + 18*m^5*m\[CapitalDelta]^4 - 
             409*m^4*m\[CapitalDelta]^5 + 1866*m^3*m\[CapitalDelta]^6 + 
             561*m^2*m\[CapitalDelta]^7 - 1188*m*m\[CapitalDelta]^8 - 
             402*m\[CapitalDelta]^9)) + 27*m\[CapitalDelta]^3*
          (24*c1*g*h*M^2*(9*m^6 - 6*m^5*m\[CapitalDelta] - 
             56*m^4*m\[CapitalDelta]^2 - 6*m^3*m\[CapitalDelta]^3 + 
             9*m^2*m\[CapitalDelta]^4 + 8*m*m\[CapitalDelta]^5 + 
             2*m\[CapitalDelta]^6) - 3*b5*(m - m\[CapitalDelta])*
            (16*m^7 + 40*m^6*m\[CapitalDelta] + 6*m\[CapitalDelta]^5*
              (-4*M^2 + m\[CapitalDelta]^2) + m^5*(-28*M^2 + 2*
                m\[CapitalDelta]^2) - 2*m^4*(22*M^2*m\[CapitalDelta] + 35*
                m\[CapitalDelta]^3) - 3*m^3*(20*M^2*m\[CapitalDelta]^2 + 21*
                m\[CapitalDelta]^4) - 3*m^2*(40*M^2*m\[CapitalDelta]^3 - 9*
                m\[CapitalDelta]^5) - 6*m*(18*M^2*m\[CapitalDelta]^4 - 5*
                m\[CapitalDelta]^6)) - b4*(m - m\[CapitalDelta])*
            (52*m^7 + 120*m^6*m\[CapitalDelta] + 12*m\[CapitalDelta]^5*
              (-4*M^2 + m\[CapitalDelta]^2) - 2*m^5*(38*M^2 + 3*
                m\[CapitalDelta]^2) - 8*m^4*(11*M^2*m\[CapitalDelta] + 25*
                m\[CapitalDelta]^3) - 9*m^3*(20*M^2*m\[CapitalDelta]^2 + 19*
                m\[CapitalDelta]^4) - 6*m^2*(70*M^2*m\[CapitalDelta]^3 - 19*
                m\[CapitalDelta]^5) + m*(-336*M^2*m\[CapitalDelta]^4 + 90*
                m\[CapitalDelta]^6)))) + m^2*(m - m\[CapitalDelta])*
        (4*a1*h*M^2*(108*g*m\[CapitalDelta]^2*(-2*m^8 - 
             2*m^7*m\[CapitalDelta] + 11*m^6*m\[CapitalDelta]^2 + 
             6*m\[CapitalDelta]^4*(M^2 - m\[CapitalDelta]^2)^2 - 
             2*m^3*M^2*m\[CapitalDelta]*(M^2 + 17*m\[CapitalDelta]^2) + 
             m^5*(12*M^2*m\[CapitalDelta] - m\[CapitalDelta]^3) + 
             6*m*m\[CapitalDelta]^3*(M^4 - 4*M^2*m\[CapitalDelta]^2 + 3*
                m\[CapitalDelta]^4) + m^4*(-2*M^4 + 10*M^2*m\[CapitalDelta]^
                 2 + 27*m\[CapitalDelta]^4) + m^2*(4*M^4*m\[CapitalDelta]^2 - 
               24*M^2*m\[CapitalDelta]^4 + 3*m\[CapitalDelta]^6)) + 
           5*g1*(m - m\[CapitalDelta])*(8*m^8*m\[CapitalDelta] + 
             266*m^7*m\[CapitalDelta]^2 - 36*m\[CapitalDelta]^3*
              (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 4*m\[CapitalDelta]^2) + 
             m^6*(-40*M^2*m\[CapitalDelta] + 222*m\[CapitalDelta]^3) + 
             2*m^5*(36*M^4 - 532*M^2*m\[CapitalDelta]^2 + 121*
                m\[CapitalDelta]^4) + m^4*(326*M^4*m\[CapitalDelta] - 652*M^2*
                m\[CapitalDelta]^3 + 62*m\[CapitalDelta]^5) + 
             3*m^3*(240*M^6 + 635*M^4*m\[CapitalDelta]^2 - 108*M^2*
                m\[CapitalDelta]^4 + 169*m\[CapitalDelta]^6) + 
             3*m^2*(490*M^6*m\[CapitalDelta] + 257*M^4*m\[CapitalDelta]^3 + 
               62*M^2*m\[CapitalDelta]^5 - 161*m\[CapitalDelta]^7) + 
             54*m*(3*M^4*m\[CapitalDelta]^4 + 10*M^2*m\[CapitalDelta]^6 - 13*
                m\[CapitalDelta]^8))) - 27*m^2*m\[CapitalDelta]^4*
          (b4*(m - m\[CapitalDelta])*(14*m^5 + 24*m^4*m\[CapitalDelta] - 
             4*m^3*(14*M^2 + 9*m\[CapitalDelta]^2) - 
             4*m^2*(17*M^2*m\[CapitalDelta] + 19*m\[CapitalDelta]^3) + 
             6*m\[CapitalDelta]*(12*M^4 + m\[CapitalDelta]^4) + 
             3*m*(33*M^4 + 8*M^2*m\[CapitalDelta]^2 + 19*m\[CapitalDelta]^
                 4)) + 3*(-8*c1*g*h*M^2*(-11*m^4 + 8*M^4 - 2*m^3*
                m\[CapitalDelta] - 20*M^2*m\[CapitalDelta]^2 + 
               m\[CapitalDelta]^4 + 6*m*m\[CapitalDelta]*(-4*M^2 + 
                 m\[CapitalDelta]^2) + m^2*(-4*M^2 + 46*m\[CapitalDelta]^
                   2)) + b5*(m - m\[CapitalDelta])*(2*m^5 + 2*m^4*
                m\[CapitalDelta] - 4*M^4*m\[CapitalDelta] + 3*
                m\[CapitalDelta]^5 - 8*m^3*(M^2 + m\[CapitalDelta]^2) - 4*m^2*
                m\[CapitalDelta]*(M^2 + 2*m\[CapitalDelta]^2) + m*
                (17*M^4 + 12*M^2*m\[CapitalDelta]^2 + 21*m\[CapitalDelta]^
                   4))))) + 12*m^5*m\[CapitalDelta]*
        (4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(10*m^5 + 
             61*m^4*m\[CapitalDelta] + 39*m^3*m\[CapitalDelta]^2 - 
             8*m^2*m\[CapitalDelta]^3 - 20*m*m\[CapitalDelta]^4 - 
             72*m\[CapitalDelta]^5) + 108*g*m\[CapitalDelta]^2*
            (m^5 - 3*m^3*m\[CapitalDelta]^2 + 4*m^2*m\[CapitalDelta]^3 + 
             6*m*m\[CapitalDelta]^4 - 3*m\[CapitalDelta]^5)) + 
         27*m\[CapitalDelta]^3*(-8*c1*g*h*M^2*(m^4 + 3*m^3*m\[CapitalDelta] - 
             8*m*m\[CapitalDelta]^3 - 6*m\[CapitalDelta]^4) - 
           3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta])*
            (m^3 + 2*m^2*m\[CapitalDelta] - 6*m\[CapitalDelta]*
              (M^2 + m\[CapitalDelta]^2) - 2*m*(2*M^2 + m\[CapitalDelta]^
                2)) - b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta])*
            (m^3 + 2*m^2*m\[CapitalDelta] - 6*m\[CapitalDelta]*
              (M^2 + m\[CapitalDelta]^2) - 2*m*(2*M^2 + m\[CapitalDelta]^
                2))))*Log[m] - 12*m\[CapitalDelta]^7*
        (27*m\[CapitalDelta]^2*(3*b5*(m - m\[CapitalDelta])^2*
            (3*m + m\[CapitalDelta])*(6*m^3 + 6*m*M^2 + 
             2*m^2*m\[CapitalDelta] + 4*M^2*m\[CapitalDelta] - 
             2*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) + 
           b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta])*
            (6*m^3 + 6*m*M^2 + 2*m^2*m\[CapitalDelta] + 
             4*M^2*m\[CapitalDelta] - 2*m*m\[CapitalDelta]^2 - 
             m\[CapitalDelta]^3) + 8*c1*g*h*M^2*(6*m^4 + 
             8*m^3*m\[CapitalDelta] - 3*m*m\[CapitalDelta]^3 - 
             m\[CapitalDelta]^4)) - 4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*
            (176*m^4 + 284*m^3*m\[CapitalDelta] - 138*m^2*m\[CapitalDelta]^
               2 - 265*m*m\[CapitalDelta]^3 - 67*m\[CapitalDelta]^4) - 
           108*g*m\[CapitalDelta]*(9*m^5 + 10*m^4*m\[CapitalDelta] - 
             12*m^3*m\[CapitalDelta]^2 - 9*m^2*m\[CapitalDelta]^3 + 
             4*m*m\[CapitalDelta]^4 + 3*m\[CapitalDelta]^5)))*
        Log[m\[CapitalDelta]] - 6*(m - m\[CapitalDelta])^3*m\[CapitalDelta]*
        (m + m\[CapitalDelta])^3*(4*a1*h*M^2*(108*g*m\[CapitalDelta]^2*
            (m^4 + 4*m*m\[CapitalDelta]^3 + 3*m\[CapitalDelta]^4) + 
           5*g1*(10*m^6 + 41*m^5*m\[CapitalDelta] - 43*m^4*m\[CapitalDelta]^
               2 + 98*m^3*m\[CapitalDelta]^3 - 124*m^2*m\[CapitalDelta]^4 + 
             131*m*m\[CapitalDelta]^5 + 67*m\[CapitalDelta]^6)) - 
         27*m\[CapitalDelta]^3*(8*c1*g*h*M^2*(m + m\[CapitalDelta])^3 + 
           3*b5*(3*m + m\[CapitalDelta])*(m^4 + 2*m*M^2*m\[CapitalDelta] - 
             4*M^2*m\[CapitalDelta]^2 + m\[CapitalDelta]^4 - 
             2*m^2*(2*M^2 + m\[CapitalDelta]^2)) + 
           b4*(11*m + 2*m\[CapitalDelta])*(m^4 + 2*m*M^2*m\[CapitalDelta] - 
             4*M^2*m\[CapitalDelta]^2 + m\[CapitalDelta]^4 - 
             2*m^2*(2*M^2 + m\[CapitalDelta]^2))))*
        Log[-m^2 + m\[CapitalDelta]^2]))/(69984*F^2*m^4*
      (m - m\[CapitalDelta])^2*m\[CapitalDelta]^6*Pi^2)
dZDintermediatep4 = 
   (h^2*M^4*(a1*m*(18*m^4*m\[CapitalDelta] - 
         4*m^3*(M^2 - 9*m\[CapitalDelta]^2) - 36*m*m\[CapitalDelta]^2*
          (M^2 + 4*m\[CapitalDelta]^2) + m^2*(-103*M^2*m\[CapitalDelta] + 
           36*m\[CapitalDelta]^3) + 54*m\[CapitalDelta]*
          (M^4 + M^2*m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4)) + 
       18*c1*m\[CapitalDelta]^2*(8*m^4 + 6*m^3*m\[CapitalDelta] + 
         m^2*(M^2 - 2*m\[CapitalDelta]^2) + 6*m*m\[CapitalDelta]*
          (M^2 - 2*m\[CapitalDelta]^2) - 6*(M^4 - 3*M^2*m\[CapitalDelta]^2 + 
           3*m\[CapitalDelta]^4))))/(216*F^2*m^3*m\[CapitalDelta]^4*Pi^2) + 
    (h^2*M^2*(-6*c1*m^2*M^2*(2*m + m\[CapitalDelta]) + 
       a1*m\[CapitalDelta]^2*(-2*m^3 + m^2*m\[CapitalDelta] + 
         2*m\[CapitalDelta]^3))*Log[m])/(6*F^2*m^2*m\[CapitalDelta]^2*Pi^2) - 
    (a1*h^2*M^4*(9*m^4*m\[CapitalDelta] - 13*m^2*M^2*m\[CapitalDelta] + 
       m^3*(-4*M^2 + 6*m\[CapitalDelta]^2) + 3*m\[CapitalDelta]*
        (M^4 - m\[CapitalDelta]^4))*Log[m^2/M^2])/
     (36*F^2*m^2*m\[CapitalDelta]^4*Pi^2) - 
    (c1*h^2*M^2*(5*m^8 + 6*m^7*m\[CapitalDelta] + 3*m*m\[CapitalDelta]*
        (M^2 - m\[CapitalDelta]^2)^3 - 3*(M^2 - m\[CapitalDelta]^2)^4 - 
       3*m^5*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
       3*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
       m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6))*Log[M])/
     (6*F^2*m^5*m\[CapitalDelta]^2*Pi^2) - 
    (a1*h^2*M^2*(9*m^4*M^2 - M^6 + M^2*m\[CapitalDelta]^4 + 
       2*m\[CapitalDelta]^6 + m^3*(4*M^2*m\[CapitalDelta] - 
         2*m\[CapitalDelta]^3) + m^2*(-3*M^4 + m\[CapitalDelta]^4))*
      Log[m^2/m\[CapitalDelta]^2])/(12*F^2*m^2*m\[CapitalDelta]^3*Pi^2) + 
    (a1*h^2*M^2*(-5*m^8 + 6*m^6*M^2 - 4*m^7*m\[CapitalDelta] + 
       2*m^5*m\[CapitalDelta]*(M^2 - 3*m\[CapitalDelta]^2) - 
       3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) + 
       2*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2*
        (M^2 + 5*m\[CapitalDelta]^2) + 2*m^2*(M^6 + M^2*m\[CapitalDelta]^4 - 
         2*m\[CapitalDelta]^6))*Log[M^2/m\[CapitalDelta]^2])/
     (24*F^2*m^4*m\[CapitalDelta]^3*Pi^2) - 
    (h^2*M^2*(a1*m*(5*m^8 + 4*m^7*m\[CapitalDelta] + 
         4*m^5*m\[CapitalDelta]^3 + m^4*m\[CapitalDelta]^4 + 
         6*m^2*m\[CapitalDelta]^6 - 10*m*m\[CapitalDelta]^7 - 
         9*m\[CapitalDelta]^8) - c1*m\[CapitalDelta]*
        (-5*m^8 - 6*m^7*m\[CapitalDelta] + 3*m^5*m\[CapitalDelta]*
          (M^2 + m\[CapitalDelta]^2) + 3*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
         m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 - m\[CapitalDelta]^6) + 
         3*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
         3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 
           4*M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8)))*
      Log[m\[CapitalDelta]])/(6*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*M^2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^3*
      (2*c1*m\[CapitalDelta]*(5*m^4 - 4*m^3*m\[CapitalDelta] + 
         5*m^2*m\[CapitalDelta]^2 - 3*m*m\[CapitalDelta]^3 + 
         3*m\[CapitalDelta]^4) + a1*m*(5*m^4 - 6*m^3*m\[CapitalDelta] + 
         12*m^2*m\[CapitalDelta]^2 - 8*m*m\[CapitalDelta]^3 + 
         9*m\[CapitalDelta]^4))*Log[-m^2 + m\[CapitalDelta]^2])/
     (12*F^2*m^5*m\[CapitalDelta]^3*Pi^2) + 
    (h^2*M^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
      (2*c1*m\[CapitalDelta]*(5*m^8 - 4*m^7*m\[CapitalDelta] + 
         2*m^4*m\[CapitalDelta]^2*(M^2 - m\[CapitalDelta]^2) + 
         2*m^3*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2 + 
         3*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^3 + 
         3*(M^2 - m\[CapitalDelta]^2)^4 - 
         m^6*(6*M^2 + 5*m\[CapitalDelta]^2) + m^5*(-(M^2*m\[CapitalDelta]) + 
           5*m\[CapitalDelta]^3) - m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + 
           m\[CapitalDelta]^6)) + a1*m*(5*m^8 - 6*m^7*m\[CapitalDelta] + 
         2*m^6*(-6*M^2 + m\[CapitalDelta]^2) - 3*(M^2 - m\[CapitalDelta]^2)^3*
          (M^2 + 3*m\[CapitalDelta]^2) + 4*m^5*(2*M^2*m\[CapitalDelta] + 
           m\[CapitalDelta]^3) + 2*m^4*(3*M^4 - 5*m\[CapitalDelta]^4) + 
         2*m^3*m\[CapitalDelta]*(M^4 - 6*M^2*m\[CapitalDelta]^2 + 
           5*m\[CapitalDelta]^4) + m^2*(4*M^6 - 2*M^4*m\[CapitalDelta]^2 + 
           4*M^2*m\[CapitalDelta]^4 - 6*m\[CapitalDelta]^6) - 
         4*m*(M^6*m\[CapitalDelta] - 3*M^2*m\[CapitalDelta]^5 + 
           2*m\[CapitalDelta]^7)))*Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + 
         Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
           2*m^2*(M^2 + m\[CapitalDelta]^2)])/(2*M*m\[CapitalDelta])])/
     (12*F^2*m^5*m\[CapitalDelta]^3*Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
        2*m^2*(M^2 + m\[CapitalDelta]^2)]*Pi^2)
gADp4simp = 
   (g*h^2*M^2*(3*c1*m\[CapitalDelta]^2*(29*m^5 + 3*m^4*m\[CapitalDelta] + 
         6*m^3*(M^2 - 18*m\[CapitalDelta]^2) + 5*M^2*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2) + m^2*m\[CapitalDelta]*
          (M^2 + 86*m\[CapitalDelta]^2) - 
         m*(3*M^4 + 14*M^2*m\[CapitalDelta]^2)) + 
       2*a1*m*(6*m^6 - 6*m^5*m\[CapitalDelta] + 7*M^4*m\[CapitalDelta]^2 - 
         5*M^2*m\[CapitalDelta]^4 - 2*m*M^2*m\[CapitalDelta]*
          (M^2 + 10*m\[CapitalDelta]^2) + 
         m^4*(4*M^2 + 13*m\[CapitalDelta]^2) - 2*m^3*m\[CapitalDelta]*
          (M^2 + 16*m\[CapitalDelta]^2) + 
         m^2*(-2*M^4 + 5*M^2*m\[CapitalDelta]^2 + 34*m\[CapitalDelta]^4)))*
      A0[m^2])/(162*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^4*
      Pi^2) + (h*(27*m\[CapitalDelta]^4*
        (-8*c1*g*h*M^2*(m^3 + 5*m^2*m\[CapitalDelta] + M^2*m\[CapitalDelta] - 
           5*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) - 
         3*b5*(3*m^5 + 7*m^4*m\[CapitalDelta] - m\[CapitalDelta]*
            (M^2 - m\[CapitalDelta]^2)^2 + m^3*(-13*M^2 + 
             2*m\[CapitalDelta]^2) - 2*m^2*(11*M^2*m\[CapitalDelta] + 
             3*m\[CapitalDelta]^3) + m*(-3*M^4 + 8*M^2*m\[CapitalDelta]^2 - 
             5*m\[CapitalDelta]^4)) + b4*(-11*m^5 - 24*m^4*m\[CapitalDelta] + 
           m^3*(51*M^2 - 4*m\[CapitalDelta]^2) + 2*m\[CapitalDelta]*
            (M^2 - m\[CapitalDelta]^2)^2 + m^2*(74*M^2*m\[CapitalDelta] + 
             22*m\[CapitalDelta]^3) + m*(11*M^4 - 26*M^2*m\[CapitalDelta]^2 + 
             15*m\[CapitalDelta]^4))) + 4*a1*h*M^2*
        (36*g*m\[CapitalDelta]^2*(3*m^4*m\[CapitalDelta] + 
           6*m^3*(M^2 + m\[CapitalDelta]^2) + 
           2*m*(M^4 - 2*M^2*m\[CapitalDelta]^2 - 3*m\[CapitalDelta]^4) + 
           3*m\[CapitalDelta]*(M^4 - m\[CapitalDelta]^4)) + 
         5*g1*(10*m^6*m\[CapitalDelta] + 10*M^6*m\[CapitalDelta] + 
           3*M^4*m\[CapitalDelta]^3 + 6*M^2*m\[CapitalDelta]^5 - 
           19*m\[CapitalDelta]^7 + m^5*(-24*M^2 + 61*m\[CapitalDelta]^2) - 
           3*m^3*(48*M^4 + 91*M^2*m\[CapitalDelta]^2) + 
           m^4*(-112*M^2*m\[CapitalDelta] + 41*m\[CapitalDelta]^3) - 
           m^2*(232*M^4*m\[CapitalDelta] + 135*M^2*m\[CapitalDelta]^3 + 
             2*m\[CapitalDelta]^5) + m*(-61*M^4*m\[CapitalDelta]^2 + 
             8*M^2*m\[CapitalDelta]^4 - 31*m\[CapitalDelta]^6))))*A0[M^2])/
     (11664*F^2*m^2*m\[CapitalDelta]^6*Pi^2) + 
    (h*(-27*m\[CapitalDelta]^3*(8*c1*g*h*M^2*(m + m\[CapitalDelta]) + 
         3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta]) + 
         b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta]))*
        (m^4 + 2*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
         m^2*(2*M^2 + m\[CapitalDelta]^2) + m*(-2*M^2*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3)) + 4*a1*h*M^2*
        (-108*g*m\[CapitalDelta]^3*(2*m^5 + m^4*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^3*(M^2 - m\[CapitalDelta]^2) + 
           m^3*(-3*M^2 + m\[CapitalDelta]^2) + m^2*(-4*M^2*m\[CapitalDelta] + 
             5*m\[CapitalDelta]^3) + m*(M^4 - M^2*m\[CapitalDelta]^2 - 
             2*m\[CapitalDelta]^4)) + 5*g1*(m - m\[CapitalDelta])^2*
          (m^6 - M^6 + 4*m^5*m\[CapitalDelta] - 39*M^2*m\[CapitalDelta]^4 + 
           40*m\[CapitalDelta]^6 + m^4*(-3*M^2 + 10*m\[CapitalDelta]^2) + 
           m^3*(-8*M^2*m\[CapitalDelta] + 17*m\[CapitalDelta]^3) + 
           m^2*(3*M^4 - 10*M^2*m\[CapitalDelta]^2 + 40*m\[CapitalDelta]^4) + 
           2*m*(2*M^4*m\[CapitalDelta] - 19*M^2*m\[CapitalDelta]^3 + 
             59*m\[CapitalDelta]^5))))*A0[m\[CapitalDelta]^2])/
     (11664*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^5*Pi^2) - 
    (g*h^2*M^4*(-3*c1*m\[CapitalDelta]^2*(16*m^5 - 12*m^4*m\[CapitalDelta] - 
         8*m^3*m\[CapitalDelta]^2 - 9*m^2*m\[CapitalDelta]*
          (M^2 - 4*m\[CapitalDelta]^2) + M^2*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2) + m*(M^4 - 6*M^2*m\[CapitalDelta]^2)) - 
       2*a1*m*(7*M^4*m\[CapitalDelta]^2 - 5*M^2*m\[CapitalDelta]^4 + 
         m^4*(8*M^2 - 4*m\[CapitalDelta]^2) + 2*m^3*m\[CapitalDelta]*
          (M^2 + 4*m\[CapitalDelta]^2) - 2*m*M^2*m\[CapitalDelta]*
          (M^2 + 10*m\[CapitalDelta]^2) + 
         m^2*(-2*M^4 - 9*M^2*m\[CapitalDelta]^2 + 44*m\[CapitalDelta]^4)))*
      B0[m^2, m^2, M^2])/(162*F^2*m^2*(m - m\[CapitalDelta])^2*
      m\[CapitalDelta]^4*Pi^2) + 
    (h*((216*c1*g*h*M^2*m\[CapitalDelta]^3*(m + m\[CapitalDelta])*
         (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
         (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
        (m - m\[CapitalDelta])^2 + 27*m\[CapitalDelta]^3*
        (11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 3*b5*m\[CapitalDelta])*
        (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
        (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2 - 
       (432*a1*g*h*M^2*m\[CapitalDelta]^2*(m^8 + M^6*m\[CapitalDelta]^2 - 
          3*M^2*m\[CapitalDelta]^6 + 2*m\[CapitalDelta]^8 - 
          3*m^6*(M^2 + m\[CapitalDelta]^2) + m^5*m\[CapitalDelta]*
           (M^2 + 2*m\[CapitalDelta]^2) - 2*m^3*m\[CapitalDelta]*
           (M^4 - 3*M^2*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^4) + 
          m^4*(3*M^4 + 7*M^2*m\[CapitalDelta]^2 + 5*m\[CapitalDelta]^4) + 
          m*m\[CapitalDelta]*(M^6 - 4*M^4*m\[CapitalDelta]^2 + 
            M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6) - 
          m^2*(M^6 + 5*M^4*m\[CapitalDelta]^2 - 7*M^2*m\[CapitalDelta]^4 + 
            5*m\[CapitalDelta]^6)))/(m - m\[CapitalDelta])^2 - 
       20*a1*g1*h*M^2*(10*m^8 + 61*m^7*m\[CapitalDelta] - 
         40*m^6*(M^2 - m\[CapitalDelta]^2) - m^5*(183*M^2*m\[CapitalDelta] + 
           4*m\[CapitalDelta]^3) + 2*m^4*(30*M^4 - 
           39*M^2*m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4) + 
         2*(M^2 - m\[CapitalDelta]^2)^2*(5*M^4 + 11*M^2*m\[CapitalDelta]^2 + 
           20*m\[CapitalDelta]^4) + m^3*(183*M^4*m\[CapitalDelta] - 
           8*M^2*m\[CapitalDelta]^3 - 55*m\[CapitalDelta]^5) - 
         4*m^2*(10*M^6 - 9*M^4*m\[CapitalDelta]^2 + 
           3*M^2*m\[CapitalDelta]^4 - 10*m\[CapitalDelta]^6) + 
         m*(-61*M^6*m\[CapitalDelta] + 12*M^4*m\[CapitalDelta]^3 - 
           69*M^2*m\[CapitalDelta]^5 + 118*m\[CapitalDelta]^7)))*
      B0[m^2, M^2, m\[CapitalDelta]^2])/(11664*F^2*m^2*m\[CapitalDelta]^5*
      Pi^2) + (2*c1*g*h^2*M^4*(-M^4 + 3*m*M^2*m\[CapitalDelta] + 
       M^2*m\[CapitalDelta]^2 + 4*m^2*(M^2 - 4*m\[CapitalDelta]^2))*
      C0[m^2, m^2, 0, m^2, M^2, m^2])/(27*F^2*(m - m\[CapitalDelta])*
      m\[CapitalDelta]^2*Pi^2) + 
    (a1*h^2*M^2*((36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*
         (m^2 - M^2 - 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
         (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^2)/
        (m - m\[CapitalDelta]) + 5*g1*(3*m^8 + 19*m^7*m\[CapitalDelta] - 
         2*m^6*(6*M^2 - 5*m\[CapitalDelta]^2) + 3*(M^2 - m\[CapitalDelta]^2)^
           3*(M^2 + 3*m\[CapitalDelta]^2) - m*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2)^2*(19*M^2 + 49*m\[CapitalDelta]^2) - 
         m^5*(57*M^2*m\[CapitalDelta] + 7*m\[CapitalDelta]^3) + 
         2*m^4*(9*M^4 - 10*M^2*m\[CapitalDelta]^2 + 21*m\[CapitalDelta]^4) + 
         m^3*(57*M^4*m\[CapitalDelta] + 18*M^2*m\[CapitalDelta]^3 + 
           37*m\[CapitalDelta]^5) - 2*m^2*(6*M^6 - 5*M^4*m\[CapitalDelta]^2 - 
           24*M^2*m\[CapitalDelta]^4 + 23*m\[CapitalDelta]^6)))*
      C0[m^2, m^2, 0, m\[CapitalDelta]^2, M^2, m\[CapitalDelta]^2])/
     (972*F^2*m^2*m\[CapitalDelta]^3*Pi^2) - 
    (5*a1*g1*h^2*M^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)^
       2*(m^4 + 6*m^3*m\[CapitalDelta] + (M^2 - m\[CapitalDelta]^2)^2 - 
       2*m^2*(M^2 + 7*m\[CapitalDelta]^2) + m*(-6*M^2*m\[CapitalDelta] + 
         6*m\[CapitalDelta]^3))*D0[m^2, m^2, 0, 0, 0, m^2, 
       m\[CapitalDelta]^2, M^2, m\[CapitalDelta]^2, m\[CapitalDelta]^2])/
     (486*F^2*m^2*m\[CapitalDelta]*Pi^2) + 
    (h*((m*(m^2*(m - m\[CapitalDelta])*m\[CapitalDelta]*
           (4*a1*h*M^2*(-108*g*m\[CapitalDelta]*(-2*m^8 - 8*m^7*
                 m\[CapitalDelta] + 5*m^6*m\[CapitalDelta]^2 + 
                11*m^5*m\[CapitalDelta]^3 + 27*m^4*m\[CapitalDelta]^4 - 
                30*m^3*m\[CapitalDelta]^5 - 3*m^2*m\[CapitalDelta]^6 + 
                42*m*m\[CapitalDelta]^7 + 18*m\[CapitalDelta]^8) + 
              5*g1*(52*m^9 + 48*m^8*m\[CapitalDelta] - 100*m^7*
                 m\[CapitalDelta]^2 - 446*m^6*m\[CapitalDelta]^3 + 
                18*m^5*m\[CapitalDelta]^4 - 409*m^4*m\[CapitalDelta]^5 + 
                1866*m^3*m\[CapitalDelta]^6 + 561*m^2*m\[CapitalDelta]^7 - 
                1188*m*m\[CapitalDelta]^8 - 402*m\[CapitalDelta]^9)) + 
            27*m\[CapitalDelta]^3*(24*c1*g*h*M^2*(9*m^6 - 6*m^5*
                 m\[CapitalDelta] - 56*m^4*m\[CapitalDelta]^2 - 
                6*m^3*m\[CapitalDelta]^3 + 9*m^2*m\[CapitalDelta]^4 + 
                8*m*m\[CapitalDelta]^5 + 2*m\[CapitalDelta]^6) - 
              3*b5*(m - m\[CapitalDelta])*(16*m^7 + 40*m^6*m\[CapitalDelta] + 
                6*m\[CapitalDelta]^5*(-4*M^2 + m\[CapitalDelta]^2) + 
                m^5*(-28*M^2 + 2*m\[CapitalDelta]^2) - 2*m^4*
                 (22*M^2*m\[CapitalDelta] + 35*m\[CapitalDelta]^3) - 
                3*m^3*(20*M^2*m\[CapitalDelta]^2 + 21*m\[CapitalDelta]^4) - 
                3*m^2*(40*M^2*m\[CapitalDelta]^3 - 9*m\[CapitalDelta]^5) - 
                6*m*(18*M^2*m\[CapitalDelta]^4 - 5*m\[CapitalDelta]^6)) - 
              b4*(m - m\[CapitalDelta])*(52*m^7 + 120*m^6*m\[CapitalDelta] + 
                12*m\[CapitalDelta]^5*(-4*M^2 + m\[CapitalDelta]^2) - 
                2*m^5*(38*M^2 + 3*m\[CapitalDelta]^2) - 8*m^4*
                 (11*M^2*m\[CapitalDelta] + 25*m\[CapitalDelta]^3) - 
                9*m^3*(20*M^2*m\[CapitalDelta]^2 + 19*m\[CapitalDelta]^4) - 
                6*m^2*(70*M^2*m\[CapitalDelta]^3 - 19*m\[CapitalDelta]^5) + 
                m*(-336*M^2*m\[CapitalDelta]^4 + 90*m\[CapitalDelta]^6)))) + 
          m^2*(m - m\[CapitalDelta])*(4*a1*h*M^2*(108*g*m\[CapitalDelta]^2*(
                -2*m^8 - 2*m^7*m\[CapitalDelta] + 11*m^6*m\[CapitalDelta]^2 + 
                6*m\[CapitalDelta]^4*(M^2 - m\[CapitalDelta]^2)^2 - 
                2*m^3*M^2*m\[CapitalDelta]*(M^2 + 17*m\[CapitalDelta]^2) + 
                m^5*(12*M^2*m\[CapitalDelta] - m\[CapitalDelta]^3) + 
                6*m*m\[CapitalDelta]^3*(M^4 - 4*M^2*m\[CapitalDelta]^2 + 
                  3*m\[CapitalDelta]^4) + m^4*(-2*M^4 + 10*M^2*
                   m\[CapitalDelta]^2 + 27*m\[CapitalDelta]^4) + 
                m^2*(4*M^4*m\[CapitalDelta]^2 - 24*M^2*m\[CapitalDelta]^4 + 
                  3*m\[CapitalDelta]^6)) + 5*g1*(m - m\[CapitalDelta])*(
                8*m^8*m\[CapitalDelta] + 266*m^7*m\[CapitalDelta]^2 - 
                36*m\[CapitalDelta]^3*(M^2 - m\[CapitalDelta]^2)^2*
                 (M^2 + 4*m\[CapitalDelta]^2) + m^6*(-40*M^2*
                   m\[CapitalDelta] + 222*m\[CapitalDelta]^3) + 
                2*m^5*(36*M^4 - 532*M^2*m\[CapitalDelta]^2 + 
                  121*m\[CapitalDelta]^4) + m^4*(326*M^4*m\[CapitalDelta] - 
                  652*M^2*m\[CapitalDelta]^3 + 62*m\[CapitalDelta]^5) + 
                3*m^3*(240*M^6 + 635*M^4*m\[CapitalDelta]^2 - 108*M^2*
                   m\[CapitalDelta]^4 + 169*m\[CapitalDelta]^6) + 
                3*m^2*(490*M^6*m\[CapitalDelta] + 257*M^4*m\[CapitalDelta]^
                    3 + 62*M^2*m\[CapitalDelta]^5 - 161*m\[CapitalDelta]^7) + 
                54*m*(3*M^4*m\[CapitalDelta]^4 + 10*M^2*m\[CapitalDelta]^6 - 
                  13*m\[CapitalDelta]^8))) - 27*m^2*m\[CapitalDelta]^4*
             (b4*(m - m\[CapitalDelta])*(14*m^5 + 24*m^4*m\[CapitalDelta] - 
                4*m^3*(14*M^2 + 9*m\[CapitalDelta]^2) - 4*m^2*
                 (17*M^2*m\[CapitalDelta] + 19*m\[CapitalDelta]^3) + 
                6*m\[CapitalDelta]*(12*M^4 + m\[CapitalDelta]^4) + 
                3*m*(33*M^4 + 8*M^2*m\[CapitalDelta]^2 + 19*m\[CapitalDelta]^
                    4)) + 3*(-8*c1*g*h*M^2*(-11*m^4 + 8*M^4 - 2*m^3*
                   m\[CapitalDelta] - 20*M^2*m\[CapitalDelta]^2 + 
                  m\[CapitalDelta]^4 + 6*m*m\[CapitalDelta]*(-4*M^2 + 
                    m\[CapitalDelta]^2) + m^2*(-4*M^2 + 46*m\[CapitalDelta]^
                      2)) + b5*(m - m\[CapitalDelta])*(2*m^5 + 2*m^4*
                   m\[CapitalDelta] - 4*M^4*m\[CapitalDelta] + 
                  3*m\[CapitalDelta]^5 - 8*m^3*(M^2 + m\[CapitalDelta]^2) - 
                  4*m^2*m\[CapitalDelta]*(M^2 + 2*m\[CapitalDelta]^2) + 
                  m*(17*M^4 + 12*M^2*m\[CapitalDelta]^2 + 21*m\[CapitalDelta]^
                      4))))) + 12*m^5*m\[CapitalDelta]*
           (4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(10*m^5 + 
                61*m^4*m\[CapitalDelta] + 39*m^3*m\[CapitalDelta]^2 - 
                8*m^2*m\[CapitalDelta]^3 - 20*m*m\[CapitalDelta]^4 - 
                72*m\[CapitalDelta]^5) + 108*g*m\[CapitalDelta]^2*(m^5 - 
                3*m^3*m\[CapitalDelta]^2 + 4*m^2*m\[CapitalDelta]^3 + 
                6*m*m\[CapitalDelta]^4 - 3*m\[CapitalDelta]^5)) + 
            27*m\[CapitalDelta]^3*(-8*c1*g*h*M^2*(m^4 + 3*m^3*
                 m\[CapitalDelta] - 8*m*m\[CapitalDelta]^3 - 
                6*m\[CapitalDelta]^4) - 3*b5*(m - m\[CapitalDelta])^2*(3*m + 
                m\[CapitalDelta])*(m^3 + 2*m^2*m\[CapitalDelta] - 
                6*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
                2*m*(2*M^2 + m\[CapitalDelta]^2)) - b4*(m - m\[CapitalDelta])^
                2*(11*m + 2*m\[CapitalDelta])*(m^3 + 2*m^2*m\[CapitalDelta] - 
                6*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) - 
                2*m*(2*M^2 + m\[CapitalDelta]^2))))*Log[m] - 
          12*m\[CapitalDelta]^7*(27*m\[CapitalDelta]^2*
             (3*b5*(m - m\[CapitalDelta])^2*(3*m + m\[CapitalDelta])*(6*m^3 + 
                6*m*M^2 + 2*m^2*m\[CapitalDelta] + 4*M^2*m\[CapitalDelta] - 
                2*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^3) + 
              b4*(m - m\[CapitalDelta])^2*(11*m + 2*m\[CapitalDelta])*(
                6*m^3 + 6*m*M^2 + 2*m^2*m\[CapitalDelta] + 4*M^2*
                 m\[CapitalDelta] - 2*m*m\[CapitalDelta]^2 - m\[CapitalDelta]^
                 3) + 8*c1*g*h*M^2*(6*m^4 + 8*m^3*m\[CapitalDelta] - 
                3*m*m\[CapitalDelta]^3 - m\[CapitalDelta]^4)) - 
            4*a1*h*M^2*(5*g1*(m - m\[CapitalDelta])^2*(176*m^4 + 
                284*m^3*m\[CapitalDelta] - 138*m^2*m\[CapitalDelta]^2 - 
                265*m*m\[CapitalDelta]^3 - 67*m\[CapitalDelta]^4) - 
              108*g*m\[CapitalDelta]*(9*m^5 + 10*m^4*m\[CapitalDelta] - 
                12*m^3*m\[CapitalDelta]^2 - 9*m^2*m\[CapitalDelta]^3 + 
                4*m*m\[CapitalDelta]^4 + 3*m\[CapitalDelta]^5)))*
           Log[m\[CapitalDelta]] - 6*(m - m\[CapitalDelta])^3*
           m\[CapitalDelta]*(m + m\[CapitalDelta])^3*
           (4*a1*h*M^2*(108*g*m\[CapitalDelta]^2*(m^4 + 4*m*m\[CapitalDelta]^
                  3 + 3*m\[CapitalDelta]^4) + 5*g1*(10*m^6 + 41*m^5*
                 m\[CapitalDelta] - 43*m^4*m\[CapitalDelta]^2 + 
                98*m^3*m\[CapitalDelta]^3 - 124*m^2*m\[CapitalDelta]^4 + 
                131*m*m\[CapitalDelta]^5 + 67*m\[CapitalDelta]^6)) - 
            27*m\[CapitalDelta]^3*(8*c1*g*h*M^2*(m + m\[CapitalDelta])^3 + 
              3*b5*(3*m + m\[CapitalDelta])*(m^4 + 2*m*M^2*m\[CapitalDelta] - 
                4*M^2*m\[CapitalDelta]^2 + m\[CapitalDelta]^4 - 
                2*m^2*(2*M^2 + m\[CapitalDelta]^2)) + b4*(11*m + 
                2*m\[CapitalDelta])*(m^4 + 2*m*M^2*m\[CapitalDelta] - 
                4*M^2*m\[CapitalDelta]^2 + m\[CapitalDelta]^4 - 
                2*m^2*(2*M^2 + m\[CapitalDelta]^2))))*
           Log[-m^2 + m\[CapitalDelta]^2]))/(m - m\[CapitalDelta])^2 + 
       324*g*h*M^2*m\[CapitalDelta]^2*
        (m^2*M^2*(a1*m*(18*m^4*m\[CapitalDelta] - 4*m^3*(M^2 - 9*
                m\[CapitalDelta]^2) - 36*m*m\[CapitalDelta]^2*
              (M^2 + 4*m\[CapitalDelta]^2) + m^2*(-103*M^2*m\[CapitalDelta] + 
               36*m\[CapitalDelta]^3) + 54*m\[CapitalDelta]*(M^4 + M^2*
                m\[CapitalDelta]^2 - 5*m\[CapitalDelta]^4)) + 
           18*c1*m\[CapitalDelta]^2*(8*m^4 + 6*m^3*m\[CapitalDelta] + 
             m^2*(M^2 - 2*m\[CapitalDelta]^2) + 6*m*m\[CapitalDelta]*
              (M^2 - 2*m\[CapitalDelta]^2) - 6*(M^4 - 3*M^2*m\[CapitalDelta]^
                 2 + 3*m\[CapitalDelta]^4))) + 36*m^3*m\[CapitalDelta]^2*
          (-6*c1*m^2*M^2*(2*m + m\[CapitalDelta]) + a1*m\[CapitalDelta]^2*
            (-2*m^3 + m^2*m\[CapitalDelta] + 2*m\[CapitalDelta]^3))*Log[m] - 
         6*a1*m^3*M^2*(9*m^4*m\[CapitalDelta] - 13*m^2*M^2*m\[CapitalDelta] + 
           m^3*(-4*M^2 + 6*m\[CapitalDelta]^2) + 3*m\[CapitalDelta]*
            (M^4 - m\[CapitalDelta]^4))*Log[m^2/M^2] - 
         36*c1*m\[CapitalDelta]^2*(5*m^8 + 6*m^7*m\[CapitalDelta] + 
           3*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^3 - 
           3*(M^2 - m\[CapitalDelta]^2)^4 - 3*m^5*m\[CapitalDelta]*
            (M^2 + m\[CapitalDelta]^2) - 3*m^6*(2*M^2 + m\[CapitalDelta]^2) + 
           m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^2 + m\[CapitalDelta]^6))*
          Log[M] - 18*a1*m^3*m\[CapitalDelta]*(9*m^4*M^2 - M^6 + 
           M^2*m\[CapitalDelta]^4 + 2*m\[CapitalDelta]^6 + 
           m^3*(4*M^2*m\[CapitalDelta] - 2*m\[CapitalDelta]^3) + 
           m^2*(-3*M^4 + m\[CapitalDelta]^4))*Log[m^2/m\[CapitalDelta]^2] + 
         9*a1*m*m\[CapitalDelta]*(-5*m^8 + 6*m^6*M^2 - 
           4*m^7*m\[CapitalDelta] + 2*m^5*m\[CapitalDelta]*
            (M^2 - 3*m\[CapitalDelta]^2) - 3*(M^2 - m\[CapitalDelta]^2)^3*
            (M^2 + 3*m\[CapitalDelta]^2) + 2*m*m\[CapitalDelta]*
            (M^2 - m\[CapitalDelta]^2)^2*(M^2 + 5*m\[CapitalDelta]^2) + 
           2*m^2*(M^6 + M^2*m\[CapitalDelta]^4 - 2*m\[CapitalDelta]^6))*
          Log[M^2/m\[CapitalDelta]^2] - 36*m\[CapitalDelta]*
          (a1*m*(5*m^8 + 4*m^7*m\[CapitalDelta] + 4*m^5*m\[CapitalDelta]^3 + 
             m^4*m\[CapitalDelta]^4 + 6*m^2*m\[CapitalDelta]^6 - 
             10*m*m\[CapitalDelta]^7 - 9*m\[CapitalDelta]^8) - 
           c1*m\[CapitalDelta]*(-5*m^8 - 6*m^7*m\[CapitalDelta] + 
             3*m^5*m\[CapitalDelta]*(M^2 + m\[CapitalDelta]^2) + 
             3*m^6*(2*M^2 + m\[CapitalDelta]^2) + m^2*(2*M^6 - 3*M^4*
                m\[CapitalDelta]^2 - m\[CapitalDelta]^6) + 
             3*m*m\[CapitalDelta]*(M^6 - 3*M^4*m\[CapitalDelta]^2 + 3*M^2*
                m\[CapitalDelta]^4 + m\[CapitalDelta]^6) - 
             3*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 6*M^4*m\[CapitalDelta]^4 - 4*
                M^2*m\[CapitalDelta]^6 - m\[CapitalDelta]^8)))*
          Log[m\[CapitalDelta]] + 18*(m - m\[CapitalDelta])*m\[CapitalDelta]*
          (m + m\[CapitalDelta])^3*(2*c1*m\[CapitalDelta]*
            (5*m^4 - 4*m^3*m\[CapitalDelta] + 5*m^2*m\[CapitalDelta]^2 - 
             3*m*m\[CapitalDelta]^3 + 3*m\[CapitalDelta]^4) + 
           a1*m*(5*m^4 - 6*m^3*m\[CapitalDelta] + 12*m^2*m\[CapitalDelta]^2 - 
             8*m*m\[CapitalDelta]^3 + 9*m\[CapitalDelta]^4))*
          Log[-m^2 + m\[CapitalDelta]^2] + (18*m\[CapitalDelta]*
           (m^2 - M^2 + 2*m*m\[CapitalDelta] + m\[CapitalDelta]^2)*
           (2*c1*m\[CapitalDelta]*(5*m^8 - 4*m^7*m\[CapitalDelta] + 
              2*m^4*m\[CapitalDelta]^2*(M^2 - m\[CapitalDelta]^2) + 
              2*m^3*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^2 + 
              3*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2)^3 + 
              3*(M^2 - m\[CapitalDelta]^2)^4 - m^6*(6*M^2 + 
                5*m\[CapitalDelta]^2) + m^5*(-(M^2*m\[CapitalDelta]) + 
                5*m\[CapitalDelta]^3) - m^2*(2*M^6 - 3*M^4*m\[CapitalDelta]^
                  2 + m\[CapitalDelta]^6)) + a1*m*(5*m^8 - 
              6*m^7*m\[CapitalDelta] + 2*m^6*(-6*M^2 + m\[CapitalDelta]^2) - 
              3*(M^2 - m\[CapitalDelta]^2)^3*(M^2 + 3*m\[CapitalDelta]^2) + 
              4*m^5*(2*M^2*m\[CapitalDelta] + m\[CapitalDelta]^3) + 
              2*m^4*(3*M^4 - 5*m\[CapitalDelta]^4) + 2*m^3*m\[CapitalDelta]*(
                M^4 - 6*M^2*m\[CapitalDelta]^2 + 5*m\[CapitalDelta]^4) + 
              m^2*(4*M^6 - 2*M^4*m\[CapitalDelta]^2 + 4*M^2*m\[CapitalDelta]^
                  4 - 6*m\[CapitalDelta]^6) - 4*m*(M^6*m\[CapitalDelta] - 
                3*M^2*m\[CapitalDelta]^5 + 2*m\[CapitalDelta]^7)))*
           Log[(-m^2 + M^2 + m\[CapitalDelta]^2 + Sqrt[m^4 + 
                (M^2 - m\[CapitalDelta]^2)^2 - 2*m^2*(M^2 + m\[CapitalDelta]^
                   2)])/(2*M*m\[CapitalDelta])])/
          Sqrt[m^4 + (M^2 - m\[CapitalDelta]^2)^2 - 
            2*m^2*(M^2 + m\[CapitalDelta]^2)])))/
     (69984*F^2*m^5*m\[CapitalDelta]^6*Pi^2)


==> anc/gd16shiftssimp.dat <==
\[CapitalDelta]gp3simp = -(g^3*m^2)/(16*F^2*Pi^2)
\[CapitalDelta]gp4simp = ((9*c2 + 32*(c3 + c4))*g*m^3)/(576*F^2*Pi^2)
\[CapitalDelta]d16p4simp = (g*(c2 + 18*(c3 - c4) + 72*c1*(-1 + g^2))*m)/
    (288*F^2*Pi^2)
\[CapitalDelta]gp3Dsimp = 
   (h^2*(4*m^5*(36*g*m\[CapitalDelta]^2*(m^4 + 3*m^3*m\[CapitalDelta] - 
          8*m*m\[CapitalDelta]^3 - 6*m\[CapitalDelta]^4) + 
        5*g1*(2*m^6 + 12*m^5*m\[CapitalDelta] - 5*m^4*m\[CapitalDelta]^2 - 
          25*m^3*m\[CapitalDelta]^3 + 30*m^2*m\[CapitalDelta]^4 + 
          10*m*m\[CapitalDelta]^5 - 24*m\[CapitalDelta]^6))*Log[m] - 
      4*m\[CapitalDelta]^6*(36*g*m\[CapitalDelta]*
         (-6*m^4 - 8*m^3*m\[CapitalDelta] + 3*m*m\[CapitalDelta]^3 + 
          m\[CapitalDelta]^4) + 5*g1*(56*m^5 - 80*m^3*m\[CapitalDelta]^2 - 
          10*m^2*m\[CapitalDelta]^3 + 27*m*m\[CapitalDelta]^4 + 
          7*m\[CapitalDelta]^5))*Log[m\[CapitalDelta]] - 
      (m - m\[CapitalDelta])*(m^2*(12*g*m\[CapitalDelta]^2*
           (-2*m^6 + 22*m^5*m\[CapitalDelta] - 64*m^4*m\[CapitalDelta]^2 - 
            18*m^3*m\[CapitalDelta]^3 + 27*m^2*m\[CapitalDelta]^4 + 
            24*m*m\[CapitalDelta]^5 + 6*m\[CapitalDelta]^6) - 
          5*g1*(4*m^8 + 8*m^7*m\[CapitalDelta] - 12*m^6*m\[CapitalDelta]^2 - 
            76*m^5*m\[CapitalDelta]^3 - 92*m^4*m\[CapitalDelta]^4 + 
            118*m^3*m\[CapitalDelta]^5 - 55*m^2*m\[CapitalDelta]^6 - 
            68*m*m\[CapitalDelta]^7 - 14*m\[CapitalDelta]^8)) + 
        2*(m - m\[CapitalDelta])^2*(m + m\[CapitalDelta])^4*
         (36*g*m\[CapitalDelta]^2*(m + m\[CapitalDelta])^2 + 
          5*g1*(2*m^4 + 10*m^3*m\[CapitalDelta] - 9*m^2*m\[CapitalDelta]^2 + 
            20*m*m\[CapitalDelta]^3 + 7*m\[CapitalDelta]^4))*
         Log[-m^2 + m\[CapitalDelta]^2])))/(15552*F^2*m^4*
     (m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2)
\[CapitalDelta]gp4Dsimp = 
   (h*(m^2*(4*(13*b4 + 12*b5)*m^7 + 120*(b4 + b5)*m^6*m\[CapitalDelta] + 
        6*(-b4 + b5)*m^5*m\[CapitalDelta]^2 - 10*(20*b4 + 21*b5)*m^4*
         m\[CapitalDelta]^3 - 9*(19*b4 + 21*b5)*m^3*m\[CapitalDelta]^4 + 
        3*(38*b4 + 27*b5)*m^2*m\[CapitalDelta]^5 + 90*(b4 + b5)*m*
         m\[CapitalDelta]^6 + 6*(2*b4 + 3*b5)*m\[CapitalDelta]^7) + 
      6*(11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 3*b5*m\[CapitalDelta])*
       (2*m^5*(m^3 + 2*m^2*m\[CapitalDelta] - 2*m*m\[CapitalDelta]^2 - 
          6*m\[CapitalDelta]^3)*Log[m] - 2*m\[CapitalDelta]^5*
         (-6*m^3 - 2*m^2*m\[CapitalDelta] + 2*m*m\[CapitalDelta]^2 + 
          m\[CapitalDelta]^3)*Log[m\[CapitalDelta]] + 
        (-m + m\[CapitalDelta])^3*(m + m\[CapitalDelta])^5*
         Log[-m^2 + m\[CapitalDelta]^2])))/(2592*F^2*m^4*m\[CapitalDelta]^2*
     Pi^2)
\[CapitalDelta]d16p4Dsimp = 
   -(h*(27*m\[CapitalDelta]^3*(3*b5*(m - m\[CapitalDelta])^2*
           (m + m\[CapitalDelta])^3*(6*m^3 - m^2*m\[CapitalDelta] + 
            2*m*m\[CapitalDelta]^2 + m\[CapitalDelta]^3) + 
          b4*(m - m\[CapitalDelta])^2*(m + m\[CapitalDelta])^3*
           (22*m^3 - 7*m^2*m\[CapitalDelta] + 9*m*m\[CapitalDelta]^2 + 
            2*m\[CapitalDelta]^3) - c1*g*h*(3*m^8 + 
            125*m^7*m\[CapitalDelta] - 171*m^6*m\[CapitalDelta]^2 - 
            140*m^5*m\[CapitalDelta]^3 + 29*m^4*m\[CapitalDelta]^4 - 
            9*m^3*m\[CapitalDelta]^5 + 21*m^2*m\[CapitalDelta]^6 + 
            24*m*m\[CapitalDelta]^7 + 6*m\[CapitalDelta]^8)) + 
        2*a1*h*(27*g*m\[CapitalDelta]^2*(4*m^9 - 4*m^8*m\[CapitalDelta] - 
            2*m^7*m\[CapitalDelta]^2 - 2*m^6*m\[CapitalDelta]^3 + 
            10*m^5*m\[CapitalDelta]^4 - 23*m^4*m\[CapitalDelta]^5 + 
            29*m^3*m\[CapitalDelta]^6 + 25*m^2*m\[CapitalDelta]^7 + 
            15*m*m\[CapitalDelta]^8 + 4*m\[CapitalDelta]^9) + 
          5*g1*(m - m\[CapitalDelta])^2*(10*m^9 + 71*m^8*m\[CapitalDelta] + 
            110*m^7*m\[CapitalDelta]^2 + 102*m^6*m\[CapitalDelta]^3 + 
            73*m^5*m\[CapitalDelta]^4 - 50*m^4*m\[CapitalDelta]^5 - 
            72*m^3*m\[CapitalDelta]^6 + 32*m^2*m\[CapitalDelta]^7 + 
            50*m*m\[CapitalDelta]^8 + 16*m\[CapitalDelta]^9)))*Log[m])/
     (11664*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^5*
      (m + m\[CapitalDelta])*Pi^2) - 
    (h*(-27*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^3*
        (11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 3*b5*m\[CapitalDelta])*
        (m^3 + 2*m^2*m\[CapitalDelta] + 2*m*m\[CapitalDelta]^2 + 
         m\[CapitalDelta]^3) + 27*c1*g*h*m\[CapitalDelta]*
        (2*m^8 + 8*m^7*m\[CapitalDelta] + 45*m^6*m\[CapitalDelta]^2 - 
         77*m^5*m\[CapitalDelta]^3 + 69*m^4*m\[CapitalDelta]^4 + 
         4*m^3*m\[CapitalDelta]^5 - 31*m^2*m\[CapitalDelta]^6 + 
         9*m*m\[CapitalDelta]^7 + 3*m\[CapitalDelta]^8) + 
       2*a1*h*(-5*g1*(m - m\[CapitalDelta])^2*(10*m^7 + 
           71*m^6*m\[CapitalDelta] + 101*m^5*m\[CapitalDelta]^2 + 
           42*m^4*m\[CapitalDelta]^3 + 32*m^2*m\[CapitalDelta]^5 + 
           50*m*m\[CapitalDelta]^6 + 16*m\[CapitalDelta]^7) + 
         27*g*(2*m^9 - 2*m^8*m\[CapitalDelta] + 6*m^7*m\[CapitalDelta]^2 - 
           19*m^6*m\[CapitalDelta]^3 + 33*m^5*m\[CapitalDelta]^4 - 
           11*m^4*m\[CapitalDelta]^5 + 3*m^3*m\[CapitalDelta]^6 + 
           8*m^2*m\[CapitalDelta]^7 - 4*m\[CapitalDelta]^9)))*
      Log[m^2/m\[CapitalDelta]^2])/(23328*F^2*m^2*(m - m\[CapitalDelta])^2*
      m\[CapitalDelta]^3*(m + m\[CapitalDelta])*Pi^2) + 
    (h*(2*a1*h*(27*g*m\[CapitalDelta]^2*(22*m^9 + 14*m^8*m\[CapitalDelta] + 
           8*m^7*m\[CapitalDelta]^2 - 4*m^6*m\[CapitalDelta]^3 + 
           86*m^5*m\[CapitalDelta]^4 - 11*m^4*m\[CapitalDelta]^5 - 
           67*m^3*m\[CapitalDelta]^6 - 11*m^2*m\[CapitalDelta]^7 + 
           23*m*m\[CapitalDelta]^8 + 12*m\[CapitalDelta]^9) + 
         5*g1*(m - m\[CapitalDelta])^2*(10*m^9 + 71*m^8*m\[CapitalDelta] + 
           101*m^7*m\[CapitalDelta]^2 + 42*m^6*m\[CapitalDelta]^3 - 
           176*m^5*m\[CapitalDelta]^4 - 428*m^4*m\[CapitalDelta]^5 - 
           96*m^3*m\[CapitalDelta]^6 + 419*m^2*m\[CapitalDelta]^7 + 
           332*m*m\[CapitalDelta]^8 + 67*m\[CapitalDelta]^9)) + 
       27*((m - m\[CapitalDelta])^2*m\[CapitalDelta]^3*(m + m\[CapitalDelta])^
           3*(11*b4*m + 9*b5*m + 2*b4*m\[CapitalDelta] + 
           3*b5*m\[CapitalDelta])*(m^2 - m*m\[CapitalDelta] + 
           2*m\[CapitalDelta]^2) + c1*g*h*m\[CapitalDelta]*
          (15*m^10 - 3*m^9*m\[CapitalDelta] + 30*m^8*m\[CapitalDelta]^2 + 
           m^7*m\[CapitalDelta]^3 + 11*m^6*m\[CapitalDelta]^4 - 
           34*m^5*m\[CapitalDelta]^5 + 115*m^4*m\[CapitalDelta]^6 + 
           51*m^3*m\[CapitalDelta]^7 - 24*m^2*m\[CapitalDelta]^8 - 
           15*m*m\[CapitalDelta]^9 - 3*m\[CapitalDelta]^10)))*
      Log[m\[CapitalDelta]])/(11664*F^2*m^4*(m - m\[CapitalDelta])^2*
      m\[CapitalDelta]^3*(m + m\[CapitalDelta])*Pi^2) + 
    (h*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^2*
      (27*m\[CapitalDelta]^3*(m + m\[CapitalDelta])*
        (-3*c1*g*h*(m^3 + 4*m^2*m\[CapitalDelta] + 4*m*m\[CapitalDelta]^2 + 
           m\[CapitalDelta]^3) + 6*b5*(6*m^3 - m^2*m\[CapitalDelta] + 
           5*m*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^3) + 
         2*b4*(22*m^3 - 7*m^2*m\[CapitalDelta] + 20*m*m\[CapitalDelta]^2 + 
           4*m\[CapitalDelta]^3)) + 2*a1*h*(27*g*m\[CapitalDelta]^2*
          (-2*m^5 + 6*m^4*m\[CapitalDelta] - 8*m^3*m\[CapitalDelta]^2 + 
           9*m^2*m\[CapitalDelta]^3 + 31*m*m\[CapitalDelta]^4 + 
           24*m\[CapitalDelta]^5) + 10*g1*(10*m^7 + 51*m^6*m\[CapitalDelta] - 
           2*m^5*m\[CapitalDelta]^2 + 55*m^4*m\[CapitalDelta]^3 - 
           26*m^3*m\[CapitalDelta]^4 + 7*m^2*m\[CapitalDelta]^5 + 
           198*m*m\[CapitalDelta]^6 + 67*m\[CapitalDelta]^7)))*
      Log[-m + m\[CapitalDelta]])/(46656*F^2*m^4*m\[CapitalDelta]^5*Pi^2) + 
    (h*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^2*
      (27*m\[CapitalDelta]^3*(m + m\[CapitalDelta])*
        (-3*c1*g*h*(m^3 + 4*m^2*m\[CapitalDelta] + 4*m*m\[CapitalDelta]^2 + 
           m\[CapitalDelta]^3) + 6*b5*(6*m^3 - m^2*m\[CapitalDelta] + 
           5*m*m\[CapitalDelta]^2 + 2*m\[CapitalDelta]^3) + 
         2*b4*(22*m^3 - 7*m^2*m\[CapitalDelta] + 20*m*m\[CapitalDelta]^2 + 
           4*m\[CapitalDelta]^3)) + 2*a1*h*(27*g*m\[CapitalDelta]^2*
          (-2*m^5 + 6*m^4*m\[CapitalDelta] - 8*m^3*m\[CapitalDelta]^2 + 
           9*m^2*m\[CapitalDelta]^3 + 31*m*m\[CapitalDelta]^4 + 
           24*m\[CapitalDelta]^5) + 10*g1*(10*m^7 + 51*m^6*m\[CapitalDelta] - 
           2*m^5*m\[CapitalDelta]^2 + 55*m^4*m\[CapitalDelta]^3 - 
           26*m^3*m\[CapitalDelta]^4 + 7*m^2*m\[CapitalDelta]^5 + 
           198*m*m\[CapitalDelta]^6 + 67*m\[CapitalDelta]^7)))*
      Log[m + m\[CapitalDelta]])/(46656*F^2*m^4*m\[CapitalDelta]^5*Pi^2) - 
    (h*(260*a1*g1*h*m^11 + 216*a1*g*h*m^10*m\[CapitalDelta] + 
       240*a1*g1*h*m^10*m\[CapitalDelta] + 864*a1*g*h*m^9*
        m\[CapitalDelta]^2 - 760*a1*g1*h*m^9*m\[CapitalDelta]^2 + 
       513*b4*m^8*m\[CapitalDelta]^3 + 567*b5*m^8*m\[CapitalDelta]^3 - 
       756*a1*g*h*m^8*m\[CapitalDelta]^3 + 1458*c1*g*h*m^8*
        m\[CapitalDelta]^3 - 2470*a1*g1*h*m^8*m\[CapitalDelta]^3 + 
       81*b4*m^7*m\[CapitalDelta]^4 + 324*b5*m^7*m\[CapitalDelta]^4 - 
       2052*a1*g*h*m^7*m\[CapitalDelta]^4 - 972*c1*g*h*m^7*
        m\[CapitalDelta]^4 + 590*a1*g1*h*m^7*m\[CapitalDelta]^4 + 
       108*b4*m^6*m\[CapitalDelta]^5 - 243*b5*m^6*m\[CapitalDelta]^5 - 
       2376*a1*g*h*m^6*m\[CapitalDelta]^5 - 10530*c1*g*h*m^6*
        m\[CapitalDelta]^5 + 185*a1*g1*h*m^6*m\[CapitalDelta]^5 + 
       1539*b4*m^5*m\[CapitalDelta]^6 + 891*b5*m^5*m\[CapitalDelta]^6 + 
       4428*a1*g*h*m^5*m\[CapitalDelta]^6 + 9240*a1*g1*h*m^5*
        m\[CapitalDelta]^6 - 1188*b4*m^4*m\[CapitalDelta]^7 - 
       567*b5*m^4*m\[CapitalDelta]^7 + 3240*a1*g*h*m^4*m\[CapitalDelta]^7 + 
       10530*c1*g*h*m^4*m\[CapitalDelta]^7 + 4850*a1*g1*h*m^4*
        m\[CapitalDelta]^7 - 3564*b4*m^3*m\[CapitalDelta]^8 - 
       2916*b5*m^3*m\[CapitalDelta]^8 - 7776*a1*g*h*m^3*m\[CapitalDelta]^8 + 
       2268*c1*g*h*m^3*m\[CapitalDelta]^8 - 15270*a1*g1*h*m^3*
        m\[CapitalDelta]^8 + 243*b4*m^2*m\[CapitalDelta]^9 - 
       243*b5*m^2*m\[CapitalDelta]^9 - 2268*a1*g*h*m^2*m\[CapitalDelta]^9 - 
       1134*c1*g*h*m^2*m\[CapitalDelta]^9 - 4815*a1*g1*h*m^2*
        m\[CapitalDelta]^9 + 1944*b4*m*m\[CapitalDelta]^10 + 
       1701*b5*m*m\[CapitalDelta]^10 + 4536*a1*g*h*m*m\[CapitalDelta]^10 - 
       1296*c1*g*h*m*m\[CapitalDelta]^10 + 5940*a1*g1*h*m*
        m\[CapitalDelta]^10 + 324*b4*m\[CapitalDelta]^11 + 
       486*b5*m\[CapitalDelta]^11 + 1944*a1*g*h*m\[CapitalDelta]^11 - 
       324*c1*g*h*m\[CapitalDelta]^11 + 2010*a1*g1*h*m\[CapitalDelta]^11 + 
       324*a1*g*h*m^9*m\[CapitalDelta]^2*Log[2] - 1620*a1*g*h*m^8*
        m\[CapitalDelta]^3*Log[2] - 729*c1*g*h*m^8*m\[CapitalDelta]^3*
        Log[2] - 2268*a1*g*h*m^7*m\[CapitalDelta]^4*Log[2] - 
       11097*c1*g*h*m^7*m\[CapitalDelta]^4*Log[2] - 3078*a1*g*h*m^6*
        m\[CapitalDelta]^5*Log[2] + 11664*c1*g*h*m^6*m\[CapitalDelta]^5*
        Log[2] - 6318*a1*g*h*m^5*m\[CapitalDelta]^6*Log[2] + 
       16119*c1*g*h*m^5*m\[CapitalDelta]^6*Log[2] + 2268*a1*g*h*m^4*
        m\[CapitalDelta]^7*Log[2] - 8100*c1*g*h*m^4*m\[CapitalDelta]^7*
        Log[2] + 4212*a1*g*h*m^3*m\[CapitalDelta]^8*Log[2] - 
       3807*c1*g*h*m^3*m\[CapitalDelta]^8*Log[2] + 2430*a1*g*h*m^2*
        m\[CapitalDelta]^9*Log[2] - 5184*c1*g*h*m^2*m\[CapitalDelta]^9*
        Log[2] + 1458*a1*g*h*m*m\[CapitalDelta]^10*Log[2] - 
       1215*c1*g*h*m*m\[CapitalDelta]^10*Log[2] - 
       243*c1*g*h*m\[CapitalDelta]^11*Log[2] - 81*g*h*m\[CapitalDelta]^2*
        (-(c1*m\[CapitalDelta]*(-3*m^8 + 101*m^7*m\[CapitalDelta] - 
            228*m^6*m\[CapitalDelta]^2 - 31*m^5*m\[CapitalDelta]^3 + 
            16*m^4*m\[CapitalDelta]^4 + 11*m^3*m\[CapitalDelta]^5 + 
            52*m^2*m\[CapitalDelta]^6 + 15*m*m\[CapitalDelta]^7 + 
            3*m\[CapitalDelta]^8)) + 2*a1*m*(2*m^8 - 
           10*m^7*m\[CapitalDelta] + 16*m^6*m\[CapitalDelta]^2 - 
           25*m^5*m\[CapitalDelta]^3 + 3*m^4*m\[CapitalDelta]^4 - 
           46*m^3*m\[CapitalDelta]^5 + 44*m^2*m\[CapitalDelta]^6 + 
           33*m*m\[CapitalDelta]^7 + 15*m\[CapitalDelta]^8))*Log[2*m^2] + 
       486*g*h*m\[CapitalDelta]^3*(2*a1*m*m\[CapitalDelta]*
          (5*m^6 - m^5*m\[CapitalDelta] + 7*m^4*m\[CapitalDelta]^2 - 
           10*m^3*m\[CapitalDelta]^3 + 3*m^2*m\[CapitalDelta]^4 + 
           3*m*m\[CapitalDelta]^5 + m\[CapitalDelta]^6) + 
         c1*(m^8 + 3*m^7*m\[CapitalDelta] + 16*m^6*m\[CapitalDelta]^2 - 
           19*m^5*m\[CapitalDelta]^3 + 14*m^4*m\[CapitalDelta]^4 - 
           3*m^3*m\[CapitalDelta]^5 + 3*m*m\[CapitalDelta]^7 + 
           m\[CapitalDelta]^8))*Log[2*m\[CapitalDelta]^2] + 
       486*c1*g*h*m^8*m\[CapitalDelta]^3*Log[-2*(m - m\[CapitalDelta])*
          (m + m\[CapitalDelta])] + 1458*c1*g*h*m^7*m\[CapitalDelta]^4*
        Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] - 
       972*c1*g*h*m^6*m\[CapitalDelta]^5*Log[-2*(m - m\[CapitalDelta])*
          (m + m\[CapitalDelta])] - 4374*c1*g*h*m^5*m\[CapitalDelta]^6*
        Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] + 
       4374*c1*g*h*m^3*m\[CapitalDelta]^8*Log[-2*(m - m\[CapitalDelta])*
          (m + m\[CapitalDelta])] + 972*c1*g*h*m^2*m\[CapitalDelta]^9*
        Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] - 
       1458*c1*g*h*m*m\[CapitalDelta]^10*Log[-2*(m - m\[CapitalDelta])*
          (m + m\[CapitalDelta])] - 486*c1*g*h*m\[CapitalDelta]^11*
        Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])]))/
     (69984*F^2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^5*
      (m + m\[CapitalDelta])*Pi^2) - (g*h^2*(m - m\[CapitalDelta])*
      (m + m\[CapitalDelta])^2*
      (-(c1*m\[CapitalDelta]*(-11*m^4 + 13*m^3*m\[CapitalDelta] - 
          12*m^2*m\[CapitalDelta]^2 + m*m\[CapitalDelta]^3 + 
          m\[CapitalDelta]^4)) + 2*a1*m*(2*m^4 - 2*m^3*m\[CapitalDelta] + 
         4*m^2*m\[CapitalDelta]^2 - 5*m*m\[CapitalDelta]^3 + 
         5*m\[CapitalDelta]^4))*Log[m\[CapitalDelta]^2/
        (-m^2 + m\[CapitalDelta]^2)])/(864*F^2*m^4*m\[CapitalDelta]^3*Pi^2) + 
    (g*h^2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^2*
      (-(c1*m\[CapitalDelta]*(5*m^4 - 15*m^3*m\[CapitalDelta] + 
          12*m^2*m\[CapitalDelta]^2 + 5*m*m\[CapitalDelta]^3 + 
          m\[CapitalDelta]^4)) + 2*a1*m*(2*m^4 + 2*m^3*m\[CapitalDelta] + 
         11*m*m\[CapitalDelta]^3 + 5*m\[CapitalDelta]^4))*
      Log[-m^2 + m\[CapitalDelta]^2])/(576*F^2*m^4*m\[CapitalDelta]^3*Pi^2)


==> anc/supplementary_v2.5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    291903,       6303]
NotebookOptionsPosition[    280360,       6135]
NotebookOutlinePosition[    280795,       6152]
CellTagsIndexPosition[    280752,       6149]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Preliminaries", "Section",
 CellChangeTimes->{{3.834034200971631*^9, 3.8340342032927923`*^9}, {
  3.8340364323012133`*^9, 3.834036435302434*^9}, {3.8490742859128027`*^9, 
  3.849074287929295*^9}},ExpressionUUID->"6f3f2f68-e41d-4a34-aa27-\
8ffd15550aa0"],

Cell["Notebook by Fernando Alvarado", "Text",
 CellChangeTimes->{{3.8340376275592213`*^9, 3.8340376333184032`*^9}, {
  3.8490658300491333`*^9, 
  3.84906583560712*^9}},ExpressionUUID->"d674eee3-a681-4d53-8657-\
ce04c59ebede"],

Cell[CellGroupData[{

Cell["Load FeynCalc", "Subsection",
 CellChangeTimes->{{3.5927425394160213`*^9, 3.592742549759491*^9}, 
   3.5927425864340143`*^9, 3.834034256284925*^9, 
   3.834034297516638*^9},ExpressionUUID->"81a701a7-c11d-4489-b4cd-\
4ba91ff63aba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"$LoadAddOns", "=", 
    RowBox[{"{", "\"\<FeynHelpers\>\"", "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"to", " ", "use", " ", 
    RowBox[{"PackageX", ":", " ", 
     RowBox[{"PaXEvaluate", " ", "function"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.738071466126198*^9, 3.73830405839942*^9, 3.778921696324417*^9, 
   3.7789219528283978`*^9, {3.834034227275299*^9, 3.834034244124548*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8494b312-211d-4882-8a80-16eb8a8f970f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "FeynCalc`"}]], "Input",
 CellChangeTimes->{{3.465877813913748*^9, 3.465877814005395*^9}, 
   3.465877874945975*^9, {3.720507505437693*^9, 3.720507511450719*^9}, 
   3.720507547658121*^9, {3.720534156148192*^9, 3.720534169359359*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bd41face-04ee-4c57-9f16-18a56b103cf8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"9.3.1 (stable version). For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"documentation", " ", "center"}],
      BaseStyle->"Link",
      ButtonData:>"paclet:FeynCalc/",
      ButtonNote->"paclet:FeynCalc/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\", check out the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["wiki",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"forum", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"http://www.feyncalc.org/forum/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["9.3.1 (stable version). For help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "documentation center", BaseStyle -> "Link", ButtonData :> 
      "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
   Style[", check out the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["wiki", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
   Style[" or visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum.", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "http://www.feyncalc.org/forum/"]], "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804656357*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c0ee1174-a17f-4a37-8b5c-4951ede21760"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"To save your and our time, please check our \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["FAQ",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" for answers to some common FeynCalc questions.\"\>", "Text",
    
    StripOnInput->False]}],
  SequenceForm[
   Style["To save your and our time, please check our ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["FAQ", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
   Style[" for answers to some common FeynCalc questions.", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.86550580469975*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"12cc9b2e-3a62-466c-a3cd-5d01916e6d71"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"See also the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
    "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["See also the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" If you use FeynCalc in your research, please cite", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804701692*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"425ac74e-8127-4770-8955-7ce3d8391777"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 256 (2020) 107478, arXiv:2001.04407.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.8655058047035313`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"24011189-7436-4aff-ae57-b945cf527ad4"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 207 (2016) 432-444, arXiv:1601.01167.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804705537*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"be0a40a5-b08f-4323-9438-b2cfee396efe"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun. 64 (1991) 345-359.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804707344*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"aa6f66da-23e8-402b-9ca6-268c3e9ff72d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynHelpers \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"1.3.0, for more information see the accompanying \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"publication", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{
         FeynCalc`$FeynHelpersDirectory, "Documentation", "1611.06793.pdf"}]],
      
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynHelpers ", "Text", Bold], 
   Style["1.3.0, for more information see the accompanying ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "publication.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{
         FeynCalc`$FeynHelpersDirectory, "Documentation", "1611.06793.pdf"}]],
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804709457*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"08459a47-b9eb-4f33-a764-974e8ce3483e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" If you use FeynHelpers in your research, please cite\"\>", 
    "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["Have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
      Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" If you use FeynHelpers in your research, please cite", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804711726*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e5b7dae1-1fb5-4c44-a1c8-02e960f2cad4"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] V. Shtabovenko, \\\"FeynHelpers: Connecting \
FeynCalc to FIRE and Package-X\\\", Comput. Phys. Commun., 218, 48-65, 2017, \
arXiv:1611.06793\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.8655058047137423`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"009fa650-d92b-41d2-856a-f0bbf2944f8b"],

Cell[BoxData[
 StyleBox["\<\"Furthermore, remember to cite the authors of the tools that \
you are calling from FeynHelpers, which are\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804715869*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"2eaecaad-cbf7-43b0-8cec-f3bc359e93b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["FIRE",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["http://science.sander.su/FIRE.htm"], None},
      ButtonNote->"http://science.sander.su/FIRE.htm"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" by A. Smirnov, if you are using the function FIREBurn.\"\>",
     "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style[" \[Bullet] "], 
   Style[
    DisplayForm[
     ButtonBox["FIRE", ButtonData :> {
        URL["http://science.sander.su/FIRE.htm"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "http://science.sander.su/FIRE.htm"]], 
    "Text"], 
   Style[" by A. Smirnov, if you are using the function FIREBurn.", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804718136*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"cfe6d311-0989-4e63-9f7e-e0c53b9eca47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"Package", "-", "X"}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://packagex.hepforge.org"], None},
      ButtonNote->"https://packagex.hepforge.org"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" by H. Patel, if you are using the function \
PaXEvaluate.\"\>", "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style[" \[Bullet] "], 
   Style[
    DisplayForm[
     ButtonBox["Package-X", ButtonData :> {
        URL["https://packagex.hepforge.org"], None}, BaseStyle -> "Hyperlink",
       ButtonNote -> "https://packagex.hepforge.org"]], "Text"], 
   Style[" by H. Patel, if you are using the function PaXEvaluate.", "Text"]],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.822546622625812*^9, 3.822548728443471*^9, 3.822562274797648*^9, 
   3.822628663855854*^9, 3.824266539303323*^9, 3.829910978378368*^9, 
   3.830851708720087*^9, 3.8309156912600946`*^9, 3.830915952973536*^9, 
   3.831109949741609*^9, 3.831178864567821*^9, 3.831458603745164*^9, 
   3.8314637410967493`*^9, 3.831545220085408*^9, 3.8316112045152473`*^9, 
   3.831720803422175*^9, 3.8317951397619867`*^9, 3.832063618253454*^9, 
   3.8321270463297577`*^9, 3.832137895946001*^9, 3.832212156972931*^9, 
   3.832235561107615*^9, 3.8322998719288054`*^9, 3.832322507470119*^9, 
   3.832842752306691*^9, 3.832930925025012*^9, 3.8329966928998823`*^9, 
   3.8332492735195827`*^9, 3.833335130476964*^9, 3.8333616285272617`*^9, 
   3.83342990012582*^9, 3.833521540562538*^9, 3.8338616272998962`*^9, 
   3.8340357752721167`*^9, 3.834036284898876*^9, 3.834037370837648*^9, 
   3.834037672679533*^9, 3.836624957636868*^9, 3.8366337215362096`*^9, 
   3.842407562592136*^9, 3.849065904461329*^9, 3.849066876726502*^9, 
   3.8490839918639*^9, 3.853842143529376*^9, 3.853843818445631*^9, 
   3.853910063397032*^9, 3.853927895565646*^9, 3.85410208675805*^9, 
   3.854595592456582*^9, 3.854791338653173*^9, 3.8655032383803596`*^9, 
   3.865503837145877*^9, 3.8655044111874723`*^9, 3.865505804720519*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"09e02967-141c-4467-9a3f-bd4ed7bc8800"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Passarino-Veltman (PaVe) Integrals", "Subsection",
 CellChangeTimes->{{3.787549699562171*^9, 3.7875497013542137`*^9}, {
  3.834034305026053*^9, 
  3.8340343128899803`*^9}},ExpressionUUID->"d7dd86ba-a4f5-4f7c-95eb-\
9aea6e3a3af0"],

Cell["Function for PaVe integration used later", "Text",
 CellChangeTimes->{{3.834037511408821*^9, 
  3.834037520838174*^9}},ExpressionUUID->"d79ce8c1-173a-4302-bb81-\
49d38cf9a92e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rdef", "=", 
    RowBox[{"{", 
     RowBox[{"EulerGamma", "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "Epsilon"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Pi]"}], "]"}], "+", "1", "+", "R"}]}], "}"}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"MS", " ", "tilde", " ", "renormalization"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PXn", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PaXEvaluate", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]"}], ")"}], 
         RowBox[{"2", " ", "Epsilon"}]], "x"}], ",", 
       RowBox[{"PaXC0Expand", "\[Rule]", "True"}], ",", 
       RowBox[{"PaXD0Expand", "\[Rule]", "True"}]}], "]"}], "/.", "Rdef"}], "/.", 
    RowBox[{"R", "\[Rule]", "0"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.787554219072988*^9, 3.7875542259597282`*^9}, {
  3.790320868066917*^9, 3.7903208786407833`*^9}, {3.790323370100306*^9, 
  3.790323396939455*^9}, {3.791627454052771*^9, 3.791627459003333*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"0835413a-69bb-44f2-bf95-04697c960a6e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"paverule3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"A0", "[", "x1_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"PXn", "[", 
      RowBox[{"A0", "[", "x1", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"B0", "[", 
      RowBox[{"x1_", ",", "x2_", ",", "x3_"}], "]"}], "\[RuleDelayed]", "  ", 
     
     RowBox[{"PXn", "[", 
      RowBox[{"B0", "[", 
       RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"C0", "[", 
      RowBox[{
      "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
      "]"}], "\[RuleDelayed]", 
     RowBox[{"PXn", "[", 
      RowBox[{"C0", "[", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], 
       "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"D0", "[", 
      RowBox[{
      "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
       "x7_", ",", "x8_", ",", "x9_", ",", "x10_"}], "]"}], "\[RuleDelayed]", 
     
     RowBox[{"PXn", "[", 
      RowBox[{"D0", "[", 
       RowBox[{
       "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", "x7",
         ",", "x8", ",", "x9", ",", "x10"}], "]"}], "]"}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.8037276930835657`*^9, 3.803727736012381*^9}, 
   3.803728864643537*^9, {3.8037289451827507`*^9, 3.803728949026577*^9}, {
   3.803728983029262*^9, 3.803728985417665*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"c1614d8c-58d8-4d11-bb96-2cb6e7b13323"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", "x1_", ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], "\[RuleDelayed]", 
     RowBox[{"PXn", "(", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", "x1", ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm], ")"}]}], ",", 
    RowBox[{
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{"x1_", ",", "x2_", ",", "x3_"}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], "\[RuleDelayed]", 
     RowBox[{"PXn", "(", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
          RowBox[{"x1", ",", "x2", ",", "x3"}], ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm], ")"}]}], ",", 
    RowBox[{
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
         "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
         ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], "\[RuleDelayed]", 
     RowBox[{"PXn", "(", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm], ")"}]}], ",", 
    RowBox[{
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"D\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
         "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", 
          ",", "x7_", ",", "x8_", ",", "x9_", ",", "x10_"}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], "\[RuleDelayed]", 
     RowBox[{"PXn", "(", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"D\"\>", "\<\"0\"\>"], "(", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", 
           "x7", ",", "x8", ",", "x9", ",", "x10"}], ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm], ")"}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVzltIEwAYxXEnhWkRUuo0c7SQVFokLHUuKj8yA8WVRhdzaYpGJE7KvGZC
GiVe5iUNozEtagi5RE3nREolU3OZRbiFS0EGZX3TCpOlJJ09HH4v5+EvTs9J
zBS4uLjEY8OquSN555lM4TGcm8LkE3fFb/06U9Tr5eOBeUwf26QTe+GZsGbh
SRgc8MO9CO6Y95BWwD2r2xwOuNJ1YFqcz9Qv0vgmQ0l4wd1CGBsqNj+Crj2l
BkkB08ugTFscbP10dehhIZP2X0uIqohpNfDQzSdQHp84OgXv69ICF2HsyIxk
Cd5Olyk0xUyVDX5COxRdS7E43SXrnluEQcm2kj+w2e3xV+8bTPnd23VhpUwJ
DZa+vxVMGSLyHKlkahJsUtig9V23yun4QFLw0Sqm7/KuyQzY6Cm6ZIftW2K+
LUGdNKRTWI2/+eBCBGx745+dDV8YPY318Nhb+5RXDZPamDUuhRHrT70jodZw
+NwF6JswMXIZuv5slVRA84JQfg8223VR9WqmSYpWDMBZL0WWFeqmP7w6W8tU
7Gd/dgv6REdq1LByQ/DvDqfVoZ1WqCz3GCyrQ6fs16gZaof1bhbonppW61QU
79/jtC7X4DbWhI61yBMm2F6aVP++lanDKuwt0zM17NPsL4c7awRVVfCOenlG
28skfZCob4G7Fx0bB2FjqqN/DE73WccCDEwlawFDW/uYnsuUp1UwZeXzoNXE
xEP6zV/gxfmcU06V4hbBLPwP3ltKSg==
  "],
 CellLabel->"Out[5]=",ExpressionUUID->"6541fea2-1c02-4baa-a3de-b584f80bee7e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"PXn2", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A0", "[", "y_", "]"}], ",", 
       RowBox[{"B0", "[", "y___", "]"}], ",", 
       RowBox[{"C0", "[", "y___", "]"}], ",", 
       RowBox[{"D0", "[", "y___", "]"}]}], "}"}]}], "]"}], "/.", 
   "paverule3"}]}]], "Input",
 CellChangeTimes->{{3.803729213098044*^9, 3.8037292842214622`*^9}, 
   3.803729348761677*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"9002588a-231c-4ad1-bd75-9ad475b19807"]
}, Closed]],

Cell[CellGroupData[{

Cell["Rules", "Subsection",
 CellChangeTimes->{{3.834034745097302*^9, 
  3.834034745895171*^9}},ExpressionUUID->"67ddc94a-12f0-401b-96f0-\
7d0ad010347c"],

Cell["Rules used later", "Text",
 CellChangeTimes->{{3.834037493296248*^9, 
  3.8340375022072687`*^9}},ExpressionUUID->"aea44255-f397-458e-82d5-\
fb5ecf59505c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"no\[CapitalDelta]3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g1", "\[Rule]", "0"}], ",", 
     RowBox[{"h", "\[Rule]", "0"}]}], "}"}]}], ";", " ", 
  RowBox[{"no\[CapitalDelta]4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b1", "\[Rule]", "0"}], ",", 
     RowBox[{"b2", "\[Rule]", "0"}], ",", 
     RowBox[{"b3", "\[Rule]", "0"}], ",", 
     RowBox[{"b4", "\[Rule]", "0"}], ",", 
     RowBox[{"b4b", "\[Rule]", "0"}], ",", 
     RowBox[{"b5", "\[Rule]", "0"}], ",", 
     RowBox[{"b7", "\[Rule]", "0"}], ",", 
     RowBox[{"b8", "\[Rule]", "0"}], ",", 
     RowBox[{"a1", "\[Rule]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822630783090323*^9, 3.822630813245927*^9}, 
   3.83403501576973*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"cc282e14-575a-4b13-9f22-5760bebcdfd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"no\[CapitalDelta]less4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "\[Rule]", "0"}], ",", 
     RowBox[{"c2", "\[Rule]", "0"}], ",", 
     RowBox[{"c3", "\[Rule]", "0"}], ",", 
     RowBox[{"c4", "\[Rule]", "0"}], ",", 
     RowBox[{"c4b", "\[Rule]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.831112626288146*^9, 3.831112641489408*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"3b859488-6430-49b5-8728-72461f1beed6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Importing expressions", "Section",
 CellChangeTimes->{{3.822548679252563*^9, 3.822548683811612*^9}, 
   3.834033977635618*^9, {3.8366249062211456`*^9, 
   3.8366249185356693`*^9}},ExpressionUUID->"5ff77a05-5fe6-45c2-a914-\
e1793c5759ee"],

Cell["\<\
Ancillary  \[OpenCurlyDoubleQuote].dat\[CloseCurlyDoubleQuote]  files  should \
be saved in the same folder as this notebook.\
\>", "Text",
 CellChangeTimes->{{3.8213377601330357`*^9, 3.821337813156666*^9}, {
   3.821337938115006*^9, 3.8213379654331083`*^9}, 3.8340338926213093`*^9, {
   3.834033987268515*^9, 3.834034019846179*^9}, {3.8340373892959833`*^9, 
   3.8340374733024197`*^9}, {3.836624899268365*^9, 3.8366249022706656`*^9}, {
   3.8366249329551463`*^9, 3.8366249348498507`*^9}, {3.8490743241421013`*^9, 
   3.8490743553861237`*^9}, {3.853841453399234*^9, 
   3.853841494543543*^9}},ExpressionUUID->"0be23f5d-893f-47f7-8c49-\
10cfb2016ccb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"notebookdir", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", "notebookdir", "]"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "your", " ", "working", " ", "directory", " ", "to", " ", 
    "the", " ", "actual", " ", "location", " ", "of", " ", "this", " ", 
    "notebook"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.821337941301071*^9, 3.821337983862368*^9}, {
   3.83403390827949*^9, 3.8340339130159483`*^9}, {3.83403744994106*^9, 
   3.834037463031024*^9}, 3.8366249800866785`*^9, {3.849074407040586*^9, 
   3.8490744075469313`*^9}, 3.8538415044251823`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"fb70c72c-355a-44ef-8e6c-6089e631b383"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\<totshiftfile.dat\>\"", "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"LECs", " ", "shifts"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\<gd16shiftssimp.dat\>\"", "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "g", " ", "and", " ", "d16", " ", "shifts", " ", "for", " ", "mu"}], "=", 
    "m"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\<gADp4totsimpnew.dat\>\"", "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"EOMS", " ", "gA"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\<SelfenergyDp4tot.dat\>\"", "]"}], ";"}], " ", 
  RowBox[{"(*", " ", "Selfenergy", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", "\"\<dZDp4tot.dat\>\"", "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"total", " ", "dZ"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.834034043284754*^9, 3.834034093789847*^9}, {
  3.8366249262403092`*^9, 3.836624943312832*^9}, {3.853841279083753*^9, 
  3.85384131060926*^9}, {3.853841368232555*^9, 3.853841424440246*^9}, {
  3.853841537503909*^9, 3.853841612103169*^9}, {3.853847659397143*^9, 
  3.853847665100771*^9}, {3.854101263402834*^9, 3.854101277735465*^9}, {
  3.865503761535015*^9, 3.8655037619149513`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6de4365b-5ff6-43f2-a3fa-490c4c53cdfb"]
}, Closed]],

Cell[CellGroupData[{

Cell["Order by order EOMS gA", "Section",
 CellChangeTimes->{{3.85384169816372*^9, 3.853841706486109*^9}, {
  3.853844716170209*^9, 3.853844735984749*^9}, {3.853845070261593*^9, 
  3.8538450727662697`*^9}, {3.853847685748517*^9, 3.853847687803319*^9}, {
  3.854101303392043*^9, 
  3.8541013076800957`*^9}},ExpressionUUID->"77e58ebc-927c-406f-8dc2-\
cc181f338d60"],

Cell[TextData[{
 "In this section the axial charge up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "f345b505-19ef-4d4e-a727-a26de78c061b"],
 " with \[CapitalDelta] in EOMS renormalization scheme  is given. It is a \
function of Passarino- Veltman (PaVe) integrals (see appendix C.9  in  \
Advanced Quantum Field Theory by Jorge Crispim Rom\[ATilde]o \
https://porthos.tecnico.ulisboa.pt/Public/textos/tca.pdf)   for the \
notation). Here A0, B0, C0, D0 represent only the ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],ExpressionUUID->
  "3a72e829-23dc-469e-9c7a-56143d49f114"],
 "-1 renormalized part of the integrals. In order to obtain our results, the \
renormalization scale must be set to ScaleMu->m.  m, m\[CapitalDelta], g \
stand for m0, m\[CapitalDelta]0 and gA0, i.e. the chiral limit values and \
note that h stays for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "A"], TraditionalForm]],ExpressionUUID->
  "c8d1571e-fa0a-45d8-a56c-771d156010e8"],
 ", the \[Pi]N\[CapitalDelta] coupling."
}], "Text",
 CellChangeTimes->{{3.834034385334124*^9, 3.8340345498343487`*^9}, {
   3.834034640023532*^9, 3.834034641298061*^9}, {3.8340352305666*^9, 
   3.834035233427992*^9}, {3.834036177592805*^9, 3.834036213784466*^9}, 
   3.842407764248302*^9, {3.8489985810223627`*^9, 3.848998591990163*^9}, 
   3.849074516692774*^9, {3.849074826266321*^9, 3.849074897279889*^9}, {
   3.8490752042113037`*^9, 3.849075209152182*^9}, {3.849075321760799*^9, 
   3.849075379465637*^9}, {3.849083794594905*^9, 3.849083799860745*^9}, {
   3.8490841824175453`*^9, 3.849084188841259*^9}, {3.853841761228106*^9, 
   3.8538418004796333`*^9}, {3.853848087425363*^9, 3.853848112737035*^9}, {
   3.8539100976112823`*^9, 3.853910119663454*^9}, {3.853927419883606*^9, 
   3.853927421826578*^9}, 3.854101314553584*^9, {3.854101525920123*^9, 
   3.854101533645796*^9}, {3.8545957403046837`*^9, 
   3.854595754411134*^9}},ExpressionUUID->"ed47dc9c-66c7-4ace-8b2a-\
52ca438fabfc"],

Cell["\<\
We give the contributions order by order, separating the wave function \
renormalization contribution (w.f.r.)  at the end. The suffix \
\[OpenCurlyDoubleQuote]nowfsimp\[CloseCurlyDoubleQuote] indicates that has no \
w.f.r. (\[OpenCurlyDoubleQuote]nowf\[CloseCurlyDoubleQuote]) contribution and \
the expression has been simplified (\[OpenCurlyDoubleQuote]simp\
\[CloseCurlyDoubleQuote]):\
\>", "Text",
 CellChangeTimes->{{3.834034708664217*^9, 3.834034716448728*^9}, {
  3.8340355104341927`*^9, 3.834035511859909*^9}, {3.853842303466056*^9, 
  3.853842380745863*^9}, {3.853844233389716*^9, 3.853844344019862*^9}, {
  3.853844528961544*^9, 3.8538446450093937`*^9}, {3.854101335525674*^9, 
  3.8541013546465054`*^9}, {3.85459577185886*^9, 
  3.854595794136488*^9}},ExpressionUUID->"51ac9a8e-14e8-4ab2-8759-\
ce9a5472f987"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", "p", ")"}], TraditionalForm]],ExpressionUUID->
  "9dafaa8d-3fbe-47c6-b100-6fbfc2a1793a"],
 "+",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "268093ef-774b-4c90-99b8-2a2feaecd6b1"],
 " \[CapitalDelta]-less contribution"
}], "Subsection",
 CellChangeTimes->{{3.854097446138027*^9, 3.8540974623706017`*^9}, {
  3.854098329070731*^9, 3.854098333892083*^9}, {3.854098409803287*^9, 
  3.85409841482969*^9}},ExpressionUUID->"54ecbbcd-c058-41b5-a4d9-\
e90fcb5214c3"],

Cell[TextData[{
 "-The  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"o", "(", "p", ")"}], "+", 
    RowBox[{"o", "(", 
     SuperscriptBox["p", "3"]}]}], TraditionalForm]],ExpressionUUID->
  "4ae49394-bcb3-4738-8038-ac9189daa78c"],
 ") \[CapitalDelta]-less contribution (without w.f.r.) (diagrams (a)-(e)):"
}], "Text",
 CellChangeTimes->{{3.854098261723185*^9, 3.854098270797049*^9}, 
   3.85410215429529*^9, {3.8541024601312943`*^9, 3.854102465417241*^9}, {
   3.854777931252057*^9, 
   3.854777952469138*^9}},ExpressionUUID->"7f2e0018-b02a-4723-96ad-\
2374ba954db8"],

Cell[BoxData[
 RowBox[{"gADlessp3nowfsimp", ";"}]], "Input",
 CellChangeTimes->{3.8545956293891897`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"7de9623f-24b2-4538-a026-69c384200047"],

Cell[TextData[{
 "- The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b017bfa5-14fd-4ca8-858b-9f47c7acfae0"],
 " \[CapitalDelta]-less contribution to the w.f. renormalization constant \
dZ:"
}], "Text",
 CellChangeTimes->{{3.854097996966012*^9, 3.854098007207016*^9}, {
  3.8540982819815083`*^9, 3.85409828266107*^9}, {3.854102199146386*^9, 
  3.854102237352021*^9}},ExpressionUUID->"ce3cb5bf-d0ea-4813-ab35-\
386b698006f3"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"dZDlessp3", ";"}]}]], "Input",
 CellChangeTimes->{{3.8540980617189493`*^9, 3.854098107285714*^9}, {
   3.8540981492442923`*^9, 3.8540981575807533`*^9}, {3.854098240393117*^9, 
   3.854098240830111*^9}, 3.854098422678204*^9, 3.854098534430791*^9, 
   3.854595631738145*^9, 3.854793400770259*^9, 3.854793698829186*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"0784ea86-9fd5-4013-8551-120aee16688b"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "0b711a3a-e414-4568-ad69-e2497d32438d"],
 "  \[CapitalDelta]-less contribution including w.f. renormalization:"
}], "Text",
 CellChangeTimes->{{3.8540979727431993`*^9, 3.8540979747512007`*^9}, 
   3.854098255509622*^9, {3.854098391769931*^9, 3.85409839662013*^9}, 
   3.854102395601173*^9},ExpressionUUID->"aa10b5f4-8811-4cd8-8bdf-\
5c4241ea1867"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADlessp3simp", ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{"gADlessp3nowfsimp", "+", 
     RowBox[{"g", " ", "dZDlessp3"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.854097966070999*^9, 3.85409796679179*^9}, {
  3.854098016327387*^9, 3.8540980224229317`*^9}, {3.854098167416841*^9, 
  3.8540981704223146`*^9}, {3.854098401422772*^9, 3.8540984258125563`*^9}, {
  3.854098549153143*^9, 3.8540985544246063`*^9}, {3.854101623852335*^9, 
  3.854101633531622*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"62aeaad7-3e93-4011-82bf-fd148e982b75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "ff6599c6-372e-406d-ac9d-59d4b6ce356a"],
 "  \[CapitalDelta] -less contribution"
}], "Subsection",
 CellChangeTimes->{{3.854097446138027*^9, 3.8540974623706017`*^9}, {
  3.854098329070731*^9, 3.854098333892083*^9}, {3.854098409803287*^9, 
  3.85409841482969*^9}, {3.854098585916442*^9, 
  3.854098600913744*^9}},ExpressionUUID->"480dff68-a7e6-4d22-afc8-\
0def884bfa8f"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"]}], TraditionalForm]],ExpressionUUID->
  "2bcbd9f3-131c-4d17-b30b-c672caa4ad08"],
 ") \[CapitalDelta]-less contribution (without w.f.r.)  (diagrams (h)-(j)):"
}], "Text",
 CellChangeTimes->{{3.854098261723185*^9, 3.854098270797049*^9}, 
   3.854102164170022*^9, {3.854777971333097*^9, 
   3.8547779843163424`*^9}},ExpressionUUID->"28780820-5736-41a4-a545-\
ed7b395996fa"],

Cell[BoxData[
 RowBox[{"gADlessp4nowfsimp", ";"}]], "Input",
 CellChangeTimes->{3.8540986846722507`*^9, 3.854098769151824*^9, 
  3.8545956214050198`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"518967fc-d574-4938-aa98-c8a59459da34"],

Cell[TextData[{
 "- The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4d0191cf-12ab-4b3a-a605-c7d4a9a50433"],
 " \[CapitalDelta]-less contribution to the w.f. renormalization constant \
dZ:"
}], "Text",
 CellChangeTimes->{{3.854097996966012*^9, 3.854098007207016*^9}, {
  3.8540982819815083`*^9, 3.85409828266107*^9}, {3.854102199146386*^9, 
  3.854102237352021*^9}},ExpressionUUID->"01374f06-1dff-4c8d-9aad-\
e6157c241eef"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"dZDlessp4", ";"}]}]], "Input",
 CellChangeTimes->{{3.8540980617189493`*^9, 3.854098107285714*^9}, {
   3.8540981492442923`*^9, 3.8540981575807533`*^9}, {3.854098240393117*^9, 
   3.854098240830111*^9}, 3.854098422678204*^9, 3.854098534430791*^9, {
   3.8540988691919107`*^9, 3.854098869424284*^9}, 3.854595625068079*^9, 
   3.8547925351393003`*^9, 3.854792573585121*^9, 3.85479339523151*^9, 
   3.85479358675248*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"c407df11-1119-4811-8cd3-0b841587a8f2"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "eacb4144-5ec9-4ffa-986f-2556f7140f29"],
 "  \[CapitalDelta]-less contribution including w.f. renormalization:"
}], "Text",
 CellChangeTimes->{{3.8540979727431993`*^9, 3.8540979747512007`*^9}, 
   3.854098255509622*^9, {3.854098391769931*^9, 3.85409839662013*^9}, {
   3.854102377381604*^9, 
   3.8541023919509478`*^9}},ExpressionUUID->"9038164a-ce0e-4448-80cb-\
a1cfdbca63b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADlessp4simp", ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{"gADlessp4nowfsimp", "+", 
     RowBox[{"g", " ", "dZDlessp4"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.854097966070999*^9, 3.85409796679179*^9}, {
  3.854098016327387*^9, 3.8540980224229317`*^9}, {3.854098167416841*^9, 
  3.8540981704223146`*^9}, {3.854098401422772*^9, 3.8540984258125563`*^9}, {
  3.854098549153143*^9, 3.8540985544246063`*^9}, {3.854098874544053*^9, 
  3.8540988795524883`*^9}, {3.854101655918056*^9, 3.854101689101017*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"5642c6d5-8ac1-4be9-86d7-d330e981eb43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "aef9f87a-1b90-4542-82d5-1126f71b49e4"],
 " internal \[CapitalDelta] contribution"
}], "Subsection",
 CellChangeTimes->{{3.854097446138027*^9, 3.8540974623706017`*^9}, {
   3.854098329070731*^9, 3.854098333892083*^9}, {3.854098409803287*^9, 
   3.85409841482969*^9}, {3.854098916212234*^9, 3.854098926815683*^9}, 
   3.854098969720381*^9},ExpressionUUID->"917353d6-8fc8-44f9-a9d5-\
b9dc0600d54e"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"]}], TraditionalForm]],ExpressionUUID->
  "ce6d671a-4caa-4066-9bd7-31ec6bb1c504"],
 ") internal \[CapitalDelta] contribution (without w.f.r.)  (diagrams (f) and \
(g)):"
}], "Text",
 CellChangeTimes->{{3.854098261723185*^9, 3.854098270797049*^9}, 
   3.854102172497451*^9, {3.8547779936590853`*^9, 
   3.854778009796505*^9}},ExpressionUUID->"0c8091a3-bda7-4b69-a40a-\
cf38d8b41f9e"],

Cell[BoxData[
 RowBox[{"gADp3nowfsimp", ";"}]], "Input",
 CellChangeTimes->{
  3.854098982714376*^9, 3.854099141816958*^9, 3.854102316956409*^9, 
   3.8541025818814907`*^9, 3.854595610986435*^9, {3.8547925571456337`*^9, 
   3.854792559773748*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"24199d5d-acc3-44a2-afc4-4c29db8c5087"],

Cell[TextData[{
 "- The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "37da86cf-0304-4459-a1e3-3e10068397a5"],
 " internal \[CapitalDelta] contribution to the w.f. renormalization constant \
dZ:"
}], "Text",
 CellChangeTimes->{{3.854097996966012*^9, 3.854098007207016*^9}, {
  3.8540982819815083`*^9, 3.85409828266107*^9}, {3.854102199146386*^9, 
  3.85410225688098*^9}},ExpressionUUID->"930bac8a-1fc0-4d1b-b0eb-\
008a8c8c42c4"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"dZDintermediatep3", ";"}]}]], "Input",
 CellChangeTimes->{{3.8540980617189493`*^9, 3.854098107285714*^9}, {
   3.8540981492442923`*^9, 3.8540981575807533`*^9}, {3.854098240393117*^9, 
   3.854098240830111*^9}, 3.854098422678204*^9, 3.854098534430791*^9, 
   3.854099121011997*^9, 3.85410231354852*^9, 3.854102584098936*^9, 
   3.854595615210413*^9, {3.854792561788211*^9, 3.854792565602515*^9}, 
   3.8547935159072437`*^9, 3.854793575075601*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"e8f4bac9-6e19-415b-8b3b-37e2f4c2848b"],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],ExpressionUUID->
  "3ef6e5c2-014c-422e-ab9b-e9c72a7b5e9a"],
 "  internal \[CapitalDelta] contribution including w.f. renormalization:"
}], "Text",
 CellChangeTimes->{{3.8540979727431993`*^9, 3.8540979747512007`*^9}, 
   3.854098255509622*^9, {3.854098391769931*^9, 3.85409839662013*^9}, {
   3.8541023323146276`*^9, 
   3.854102365729528*^9}},ExpressionUUID->"bb10e700-2690-4e74-a678-\
74666740aa42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADp3simp", ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{"gADp3nowfsimp", "+", 
     RowBox[{"g", " ", "dZDintermediatep3"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.854097966070999*^9, 3.85409796679179*^9}, {
  3.854098016327387*^9, 3.8540980224229317`*^9}, {3.854098167416841*^9, 
  3.8540981704223146`*^9}, {3.854098401422772*^9, 3.8540984258125563`*^9}, {
  3.854098549153143*^9, 3.8540985544246063`*^9}, {3.8540991272802067`*^9, 
  3.854099156789791*^9}, {3.8541016751176157`*^9, 3.854101684710175*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"89440fd8-7417-4f46-b4b0-5df91540c910"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "5be1f143-09e7-4169-a97b-f91999198371"],
 " internal \[CapitalDelta] contribution"
}], "Subsection",
 CellChangeTimes->{{3.854097446138027*^9, 
  3.8540974623706017`*^9}},ExpressionUUID->"803b1130-94d1-4270-bc00-\
c43544247691"],

Cell[TextData[{
 "-The internal \[CapitalDelta] contribution to the  wave function \
renormalization (w.f.r.) term up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"]}], TraditionalForm]],ExpressionUUID->
  "f1aa90a3-ff6b-4276-a957-e455413944fc"],
 ")  (diagrams (k)-(n)):"
}], "Text",
 CellChangeTimes->{{3.854098261723185*^9, 3.854098270797049*^9}, 
   3.854102179428665*^9, {3.854778022533115*^9, 
   3.854778031436225*^9}},ExpressionUUID->"70886bb8-94b1-41cc-8e9b-\
06df0a739218"],

Cell[CellGroupData[{

Cell[BoxData["gADp4nowfsimp"], "Input",
 CellChangeTimes->{{3.854097628141987*^9, 3.854097637234354*^9}, 
   3.854097710637116*^9, 3.854097836748073*^9, {3.85409823395315*^9, 
   3.8540982365176477`*^9}, 3.854101698208946*^9, 3.854102273646227*^9, 
   3.854102587093705*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"209fba78-6f5a-4577-ac88-4b05f3180d33"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"162", " ", 
       SuperscriptBox["F", "2"], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     RowBox[{"g", " ", 
      SuperscriptBox["h", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "c1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["m", "5"]}], "-", 
           RowBox[{"12", " ", "m\[CapitalDelta]", " ", 
            SuperscriptBox["m", "4"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
            SuperscriptBox["m", "3"]}], "-", 
           RowBox[{"9", " ", "m\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "4"], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", "m"}],
            "+", 
           RowBox[{
            SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
        RowBox[{"2", " ", "a1", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["M", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["m", "4"]}], "+", 
           RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["m", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["M", "4"]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
               SuperscriptBox["M", "2"]}], "+", 
              RowBox[{"44", " ", 
               SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", "m"}],
            "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}]}]}], ")"}], 
      " ", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], ",", 
           SuperscriptBox["m", "2"], ",", 
           SuperscriptBox["M", "2"]}], ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm], " ", 
      SuperscriptBox["M", "4"]}]}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "c1", " ", "g", " ", 
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["M", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["M", "2"]}], "+", 
       RowBox[{"3", " ", "m", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["M", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", "0", ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     SuperscriptBox["M", "4"]}], 
    RowBox[{"27", " ", 
     SuperscriptBox["F", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"162", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"g", " ", 
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "c1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"29", " ", 
           SuperscriptBox["m", "5"]}], "+", 
          RowBox[{"3", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{"m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "+", 
             RowBox[{"86", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["M", "4"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["M", "2"]}]}], ")"}], " ", "m"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "-", 
             SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
       RowBox[{"2", " ", "a1", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["m", "6"]}], "-", 
          RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "-", 
          RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["M", "4"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"34", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", "m"}], 
          "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SuperscriptBox["m", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     SuperscriptBox["M", "2"]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"972", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"a1", " ", 
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"36", " ", "g", " ", 
         SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", "m\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           RowBox[{"2", " ", "m\[CapitalDelta]", " ", "m"}], "-", 
           SuperscriptBox["M", "2"], "+", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{"2", " ", "m\[CapitalDelta]", " ", "m"}], "-", 
            SuperscriptBox["M", "2"], "+", 
            SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"]}], 
        RowBox[{"m", "-", "m\[CapitalDelta]"}]], "+", 
       RowBox[{"5", " ", "g1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["m", "8"]}], "+", 
          RowBox[{"19", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "7"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
             RowBox[{"57", " ", 
              SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "5"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["M", "4"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"37", " ", 
              SuperscriptBox["m\[CapitalDelta]", "5"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
             RowBox[{"57", " ", 
              SuperscriptBox["M", "4"], " ", "m\[CapitalDelta]"}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "3"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["M", "6"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["M", "4"]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["m\[CapitalDelta]", "6"]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"m\[CapitalDelta]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"19", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"49", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", "m"}], 
          "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", "0", ",", 
          SuperscriptBox["m\[CapitalDelta]", "2"], ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     SuperscriptBox["M", "2"]}]}], "-", 
   FractionBox[
    RowBox[{"5", " ", "a1", " ", "g1", " ", 
     SuperscriptBox["h", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        RowBox[{"2", " ", "m\[CapitalDelta]", " ", "m"}], "-", 
        SuperscriptBox["M", "2"], "+", 
        SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "4"], "+", 
       RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["m", "3"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], ")"}], " ", 
        "m"}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"]}], ")"}], 
     " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"D\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", "0", ",", "0", ",", "0", ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m\[CapitalDelta]", "2"], ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m\[CapitalDelta]", "2"], ",", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"486", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m", "2"], " ", "m\[CapitalDelta]", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"11664", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "6"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"h", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "c1", " ", "g", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "3"], "+", 
             RowBox[{"5", " ", "m\[CapitalDelta]", " ", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", "m"}], "-", 
             SuperscriptBox["m\[CapitalDelta]", "3"], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], ")"}], 
           " ", 
           SuperscriptBox["M", "2"]}], "-", 
          RowBox[{"3", " ", "b5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["m", "5"]}], "+", 
             RowBox[{"7", " ", "m\[CapitalDelta]", " ", 
              SuperscriptBox["m", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
                RowBox[{"13", " ", 
                 SuperscriptBox["M", "2"]}]}], ")"}], " ", 
              SuperscriptBox["m", "3"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], ")"}],
               " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["M", "4"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
              "m"}], "-", 
             RowBox[{"m\[CapitalDelta]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "2"], "-", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"]}]}], 
            ")"}]}], "+", 
          RowBox[{"b4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", 
              SuperscriptBox["m", "5"]}], "-", 
             RowBox[{"24", " ", "m\[CapitalDelta]", " ", 
              SuperscriptBox["m", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"51", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["m", "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"22", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
                RowBox[{"74", " ", 
                 SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], ")"}],
               " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 SuperscriptBox["M", "4"]}], "-", 
                RowBox[{"26", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["M", "2"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
              "m"}], "+", 
             RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "2"], "-", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"]}]}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
       RowBox[{"4", " ", "a1", " ", "h", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"36", " ", "g", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m\[CapitalDelta]", " ", 
              SuperscriptBox["m", "4"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "2"], "+", 
                SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
              SuperscriptBox["m", "3"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
              "m"}], "+", 
             RowBox[{"3", " ", "m\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "4"], "-", 
                SuperscriptBox["m\[CapitalDelta]", "4"]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"5", " ", "g1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "19"}], " ", 
              SuperscriptBox["m\[CapitalDelta]", "7"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["m\[CapitalDelta]", "5"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["m", "6"], " ", "m\[CapitalDelta]"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["M", "6"], " ", "m\[CapitalDelta]"}], "+", 
             RowBox[{
              SuperscriptBox["m", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"61", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["M", "2"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"48", " ", 
                 SuperscriptBox["M", "4"]}], "+", 
                RowBox[{"91", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["M", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"41", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
                RowBox[{"112", " ", 
                 SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], 
               ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "5"]}], "+", 
                RowBox[{"135", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
                RowBox[{"232", " ", 
                 SuperscriptBox["M", "4"], " ", "m\[CapitalDelta]"}]}], 
               ")"}]}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "31"}], " ", 
                 SuperscriptBox["m\[CapitalDelta]", "6"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"]}], "-", 
                RowBox[{"61", " ", 
                 SuperscriptBox["M", "4"], " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SuperscriptBox["M", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"11664", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "5"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"h", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "a1", " ", "h", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "g1", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "6"], "+", 
             RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
              SuperscriptBox["m", "5"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["M", "2"]}]}], ")"}], " ", 
              SuperscriptBox["m", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"17", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], ")"}],
               " ", 
              SuperscriptBox["m", "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["M", "4"]}], "-", 
                RowBox[{"10", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["M", "2"]}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"59", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "5"]}], "-", 
                RowBox[{"19", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "4"], " ", "m\[CapitalDelta]"}]}], ")"}],
               " ", "m"}], "-", 
             SuperscriptBox["M", "6"], "+", 
             RowBox[{"40", " ", 
              SuperscriptBox["m\[CapitalDelta]", "6"]}], "-", 
             RowBox[{"39", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}]}], "-", 
          RowBox[{"108", " ", "g", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["m", "5"]}], "+", 
             RowBox[{"m\[CapitalDelta]", " ", 
              SuperscriptBox["m", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m\[CapitalDelta]", "2"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["M", "2"]}]}], ")"}], " ", 
              SuperscriptBox["m", "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], ")"}],
               " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "4"], "-", 
                RowBox[{
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
              "m"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "2"], "-", 
                SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "c1", " ", "g", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "m\[CapitalDelta]"}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"3", " ", "b5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m"}], "+", "m\[CapitalDelta]"}], ")"}]}], "+", 
          RowBox[{"b4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "m"}], "+", 
             RowBox[{"2", " ", "m\[CapitalDelta]"}]}], ")"}]}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "3"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], ")"}], 
           " ", "m"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "-", 
             SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"]}], 
         ")"}]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SuperscriptBox["m\[CapitalDelta]", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"11664", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "5"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"h", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"216", " ", "c1", " ", "g", " ", "h", " ", 
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", "m\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           RowBox[{"2", " ", "m\[CapitalDelta]", " ", "m"}], "-", 
           SuperscriptBox["M", "2"], "+", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{"2", " ", "m\[CapitalDelta]", " ", "m"}], "-", 
            SuperscriptBox["M", "2"], "+", 
            SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox["m\[CapitalDelta]", "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"]], "+", 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", "b4", " ", "m"}], "+", 
          RowBox[{"9", " ", "b5", " ", "m"}], "+", 
          RowBox[{"2", " ", "b4", " ", "m\[CapitalDelta]"}], "+", 
          RowBox[{"3", " ", "b5", " ", "m\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          RowBox[{"2", " ", "m\[CapitalDelta]", " ", "m"}], "-", 
          SuperscriptBox["M", "2"], "+", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{"2", " ", "m\[CapitalDelta]", " ", "m"}], "-", 
           SuperscriptBox["M", "2"], "+", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"]], 
        RowBox[{"432", " ", "a1", " ", "g", " ", "h", " ", 
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "8"], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "+", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
            SuperscriptBox["m", "6"]}], "+", 
           RowBox[{"m\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["m", "5"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["M", "4"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
               SuperscriptBox["M", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
            SuperscriptBox["m", "4"]}], "-", 
           RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "4"], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
               SuperscriptBox["M", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
            SuperscriptBox["m", "3"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "6"], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
               SuperscriptBox["M", "4"]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
               SuperscriptBox["M", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["m\[CapitalDelta]", "6"]}]}], ")"}], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"m\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "6"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
               SuperscriptBox["M", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
               SuperscriptBox["M", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m\[CapitalDelta]", "6"]}]}], ")"}], " ", "m"}],
            "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m\[CapitalDelta]", "8"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["m\[CapitalDelta]", "6"]}], "+", 
           RowBox[{
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["m\[CapitalDelta]", "2"]}]}], "-", 
       RowBox[{"20", " ", "a1", " ", "g1", " ", "h", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", 
           SuperscriptBox["m", "8"]}], "+", 
          RowBox[{"61", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "7"]}], "-", 
          RowBox[{"40", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "-", 
             SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
             RowBox[{"183", " ", 
              SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "5"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30", " ", 
              SuperscriptBox["M", "4"]}], "-", 
             RowBox[{"39", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "55"}], " ", 
              SuperscriptBox["m\[CapitalDelta]", "5"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
             RowBox[{"183", " ", 
              SuperscriptBox["M", "4"], " ", "m\[CapitalDelta]"}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "3"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SuperscriptBox["M", "6"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["M", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["m\[CapitalDelta]", "6"]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"118", " ", 
              SuperscriptBox["m\[CapitalDelta]", "7"]}], "-", 
             RowBox[{"69", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["m\[CapitalDelta]", "5"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
             RowBox[{"61", " ", 
              SuperscriptBox["M", "6"], " ", "m\[CapitalDelta]"}]}], ")"}], 
           " ", "m"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["M", "4"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"69984", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "6"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"h", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "c1", " ", "g", " ", "h", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["m", "4"]}], "+", 
                RowBox[{"8", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "3"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"], " ", "m"}], "-", 
                SuperscriptBox["m\[CapitalDelta]", "4"]}], ")"}], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"3", " ", "b5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "m"}], "+", "m\[CapitalDelta]"}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["m", "3"]}], "+", 
                RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["M", "2"], " ", "m"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", "m"}], "-", 
                SuperscriptBox["m\[CapitalDelta]", "3"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], 
               ")"}]}], "+", 
             RowBox[{"b4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", "m"}], "+", 
                RowBox[{"2", " ", "m\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["m", "3"]}], "+", 
                RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["M", "2"], " ", "m"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", "m"}], "-", 
                SuperscriptBox["m\[CapitalDelta]", "3"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "a1", " ", "h", " ", 
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "g1", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"176", " ", 
                 SuperscriptBox["m", "4"]}], "+", 
                RowBox[{"284", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "3"]}], "-", 
                RowBox[{"138", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["m", "2"]}], "-", 
                RowBox[{"265", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"], " ", "m"}], "-", 
                RowBox[{"67", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"108", " ", "g", " ", "m\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["m", "5"]}], "+", 
                RowBox[{"10", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "4"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["m", "3"]}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"], " ", "m"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "5"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"log", "(", "m\[CapitalDelta]", ")"}], " ", 
        SuperscriptBox["m\[CapitalDelta]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", "c1", " ", "g", " ", "h", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["m", "6"]}], "-", 
                RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "5"]}], "-", 
                RowBox[{"56", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["m", "4"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
                 SuperscriptBox["m", "3"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "5"], " ", "m"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "6"]}]}], ")"}], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"3", " ", "b5", " ", 
              RowBox[{"(", 
               RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", 
                 SuperscriptBox["m", "7"]}], "+", 
                RowBox[{"40", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
                   RowBox[{"28", " ", 
                    SuperscriptBox["M", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "5"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"22", " ", 
                    SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], 
                  ")"}], " ", 
                 SuperscriptBox["m", "4"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"21", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "3"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"40", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "2"]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"18", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "4"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "6"]}]}], ")"}], " ", 
                 "m"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m\[CapitalDelta]", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"b4", " ", 
              RowBox[{"(", 
               RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"52", " ", 
                 SuperscriptBox["m", "7"]}], "+", 
                RowBox[{"120", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "6"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"38", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "5"]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"25", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], 
                  ")"}], " ", 
                 SuperscriptBox["m", "4"]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"19", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "3"]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"70", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"19", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "5"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"90", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"336", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                 "m"}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m\[CapitalDelta]", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
          RowBox[{"4", " ", "a1", " ", "h", " ", 
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "g1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"52", " ", 
                 SuperscriptBox["m", "9"]}], "+", 
                RowBox[{"48", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "8"]}], "-", 
                RowBox[{"100", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["m", "7"]}], "-", 
                RowBox[{"446", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
                 SuperscriptBox["m", "6"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
                 SuperscriptBox["m", "5"]}], "-", 
                RowBox[{"409", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "5"], " ", 
                 SuperscriptBox["m", "4"]}], "+", 
                RowBox[{"1866", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "6"], " ", 
                 SuperscriptBox["m", "3"]}], "+", 
                RowBox[{"561", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "7"], " ", 
                 SuperscriptBox["m", "2"]}], "-", 
                RowBox[{"1188", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "8"], " ", "m"}], "-", 
                RowBox[{"402", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "9"]}]}], ")"}]}], "-", 
             RowBox[{"108", " ", "g", " ", "m\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["m", "8"]}], "-", 
                RowBox[{"8", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "7"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["m", "6"]}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
                 SuperscriptBox["m", "5"]}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
                 SuperscriptBox["m", "4"]}], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "5"], " ", 
                 SuperscriptBox["m", "3"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "6"], " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{"42", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "7"], " ", "m"}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "8"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", "m\[CapitalDelta]"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["m", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", "c1", " ", "g", " ", "h", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "4"], "+", 
                RowBox[{"3", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "3"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"], " ", "m"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"3", " ", "b5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "m"}], "+", "m\[CapitalDelta]"}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "3"], "+", 
                RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
                 "m"}], "-", 
                RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "2"], "+", 
                   SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"b4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", "m"}], "+", 
                RowBox[{"2", " ", "m\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "3"], "+", 
                RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
                 "m"}], "-", 
                RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "2"], "+", 
                   SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
          RowBox[{"4", " ", "a1", " ", "h", " ", 
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "g1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", 
                 SuperscriptBox["m", "5"]}], "+", 
                RowBox[{"61", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "4"]}], "+", 
                RowBox[{"39", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["m", "3"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
                 SuperscriptBox["m", "2"]}], "-", 
                RowBox[{"20", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"], " ", "m"}], "-", 
                RowBox[{"72", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "5"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"]}], "+", 
             RowBox[{"108", " ", "g", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "5"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["m", "3"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"], " ", "m"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "5"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"log", "(", "m", ")"}], " ", "m\[CapitalDelta]"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "+", "m\[CapitalDelta]"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "a1", " ", "h", " ", 
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"108", " ", "g", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "4"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"], " ", "m"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"5", " ", "g1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", 
                 SuperscriptBox["m", "6"]}], "+", 
                RowBox[{"41", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "5"]}], "-", 
                RowBox[{"43", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["m", "4"]}], "+", 
                RowBox[{"98", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
                 SuperscriptBox["m", "3"]}], "-", 
                RowBox[{"124", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{"131", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "5"], " ", "m"}], "+", 
                RowBox[{"67", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "6"]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "c1", " ", "g", " ", "h", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "+", "m\[CapitalDelta]"}], ")"}], "3"]}], "+", 
             RowBox[{"3", " ", "b5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "m"}], "+", "m\[CapitalDelta]"}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "4"], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]", " ", 
                 "m"}], "+", 
                SuperscriptBox["m\[CapitalDelta]", "4"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"b4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", "m"}], "+", 
                RowBox[{"2", " ", "m\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "4"], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]", " ", 
                 "m"}], "+", 
                SuperscriptBox["m\[CapitalDelta]", "4"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{
          SuperscriptBox["m\[CapitalDelta]", "2"], "-", 
          SuperscriptBox["m", "2"]}], ")"}], " ", "m\[CapitalDelta]"}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "a1", " ", "h", " ", 
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"108", " ", "g", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["m", "8"]}], "-", 
                RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "7"]}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["m", "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12", " ", 
                    SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}], "-", 
                   
                   SuperscriptBox["m\[CapitalDelta]", "3"]}], ")"}], " ", 
                 SuperscriptBox["m", "5"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   RowBox[{"27", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "2"], "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "3"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "6"]}], "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "4"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                 "m"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["M", "2"], "-", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], 
                  "2"]}]}], ")"}], " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"5", " ", "g1", " ", 
              RowBox[{"(", 
               RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "8"]}], "+", 
                RowBox[{"266", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                 SuperscriptBox["m", "7"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"222", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
                   RowBox[{"40", " ", 
                    SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], 
                  ")"}], " ", 
                 SuperscriptBox["m", "6"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"36", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                   RowBox[{"532", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   RowBox[{"121", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "5"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"62", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"652", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"326", " ", 
                    SuperscriptBox["M", "4"], " ", "m\[CapitalDelta]"}]}], 
                  ")"}], " ", 
                 SuperscriptBox["m", "4"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"240", " ", 
                    SuperscriptBox["M", "6"]}], "+", 
                   RowBox[{"635", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                   RowBox[{"108", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   RowBox[{"169", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "6"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "3"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "161"}], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "7"]}], "+", 
                   RowBox[{"62", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "5"]}], "+", 
                   RowBox[{"257", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"490", " ", 
                    SuperscriptBox["M", "6"], " ", "m\[CapitalDelta]"}]}], 
                  ")"}], " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{"54", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "13"}], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "8"]}], "+", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "6"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                 "m"}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["M", "2"], "-", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "2"], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b4", " ", 
              RowBox[{"(", 
               RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", " ", 
                 SuperscriptBox["m", "5"]}], "+", 
                RowBox[{"24", " ", "m\[CapitalDelta]", " ", 
                 SuperscriptBox["m", "4"]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"14", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "3"]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"19", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], 
                  ")"}], " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"33", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   RowBox[{"19", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                 "m"}], "+", 
                RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   SuperscriptBox["m\[CapitalDelta]", "4"]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b5", " ", 
                 RowBox[{"(", 
                  RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m", "5"]}], "+", 
                   RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
                    SuperscriptBox["m", "4"]}], "-", 
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "2"], "+", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
                    SuperscriptBox["m", "3"]}], "-", 
                   RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"17", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
                    "m"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "5"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "4"], " ", "m\[CapitalDelta]"}]}], 
                  ")"}]}], "-", 
                RowBox[{"8", " ", "c1", " ", "g", " ", "h", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "11"}], " ", 
                    SuperscriptBox["m", "4"]}], "-", 
                   RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
                    SuperscriptBox["m", "3"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"46", " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m\[CapitalDelta]", "2"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}]}], ")"}], " ", "m"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   SuperscriptBox["m\[CapitalDelta]", "4"], "-", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.854102587492951*^9, 3.854595593722493*^9, 
  3.8547913391094217`*^9, 3.8655032392014313`*^9, 3.865503857050765*^9, 
  3.865503912035681*^9, 3.865504411867467*^9, 3.865505805273765*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"7460c4e6-02e4-4398-a563-f320369e352d"]
}, Open  ]],

Cell[TextData[{
 "- The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "559c3ea3-41ba-4ccd-bcbe-0f85fe030582"],
 " internal \[CapitalDelta] contribution to the w.f. renormalization constant \
dZ:"
}], "Text",
 CellChangeTimes->{{3.854097996966012*^9, 3.854098007207016*^9}, {
  3.8540982819815083`*^9, 3.85409828266107*^9}, {3.854102199146386*^9, 
  3.8541022673311853`*^9}},ExpressionUUID->"aabbdec5-2a91-42b9-a0ce-\
73f5addc4923"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", "dZDintermediatep4"}]], "Input",
 CellChangeTimes->{{3.8540980617189493`*^9, 3.854098107285714*^9}, {
   3.8540981492442923`*^9, 3.8540981575807533`*^9}, {3.854098240393117*^9, 
   3.854098240830111*^9}, 3.8541017014708977`*^9, 3.854102276428873*^9, 
   3.854102590501707*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"5be4a894-9c2c-44d4-a3db-13caee0e03cf"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a1", " ", 
      SuperscriptBox["h", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "m\[CapitalDelta]", " ", 
         SuperscriptBox["m", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}]}], ")"}], " ", 
         SuperscriptBox["m", "3"]}], "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"3", " ", "m\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "4"], "-", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"log", "(", 
       FractionBox[
        SuperscriptBox["m", "2"], 
        SuperscriptBox["M", "2"]], ")"}], " ", 
      SuperscriptBox["M", "4"]}], 
     RowBox[{"36", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"216", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m", "3"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18", " ", "c1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", "m"}], 
          "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "4"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
       RowBox[{"a1", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "4"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
             RowBox[{"103", " ", 
              SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", "m"}], 
          "+", 
          RowBox[{"54", " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "4"], "+", 
             RowBox[{
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["M", "4"]}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a1", " ", 
        SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{"m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", "c1", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m"}], "+", "m\[CapitalDelta]"}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"log", "(", "m", ")"}], " ", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"c1", " ", 
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["m", "8"]}], "+", 
       RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["m", "7"]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"3", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "+", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
        SuperscriptBox["m", "5"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "6"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["M", "4"]}], "+", 
          SuperscriptBox["m\[CapitalDelta]", "6"]}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"3", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "2"], "-", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "3"], " ", "m"}],
        "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "2"], "-", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "4"]}]}], ")"}], 
     " ", 
     RowBox[{"log", "(", "M", ")"}], " ", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m", "5"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"a1", " ", 
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["M", "6"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["M", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
        SuperscriptBox["M", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m\[CapitalDelta]", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[CapitalDelta]", "4"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["M", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"log", "(", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["m\[CapitalDelta]", "2"]], ")"}], " ", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"a1", " ", 
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        SuperscriptBox["m", "8"]}], "-", 
       RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["m", "7"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["m", "6"]}], "+", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["m", "5"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "6"], "+", 
          RowBox[{
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
           SuperscriptBox["M", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m\[CapitalDelta]", "6"]}]}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "2"], "-", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", "m"}], 
       "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "2"], "-", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"log", "(", 
      FractionBox[
       SuperscriptBox["M", "2"], 
       SuperscriptBox["m\[CapitalDelta]", "2"]], ")"}], " ", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m", "4"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m", "5"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a1", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["m", "8"]}], "+", 
          RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "7"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
           SuperscriptBox["m", "5"]}], "+", 
          RowBox[{
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["m\[CapitalDelta]", "6"], " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["m\[CapitalDelta]", "7"], " ", "m"}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["m\[CapitalDelta]", "8"]}]}], ")"}]}], "-", 
       RowBox[{"c1", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           SuperscriptBox["m", "8"]}], "-", 
          RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "7"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"3", " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "+", 
             SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
           SuperscriptBox["m", "5"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "6"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["M", "4"]}], "-", 
             SuperscriptBox["m\[CapitalDelta]", "6"]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"3", " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "6"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["M", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             SuperscriptBox["m\[CapitalDelta]", "6"]}], ")"}], " ", "m"}], 
          "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "8"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["M", "6"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
              SuperscriptBox["M", "4"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m\[CapitalDelta]", "6"], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             SuperscriptBox["m\[CapitalDelta]", "8"]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"log", "(", "m\[CapitalDelta]", ")"}], " ", 
     SuperscriptBox["M", "2"]}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m", "+", "m\[CapitalDelta]"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "c1", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["m", "4"]}], "-", 
          RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"], " ", "m"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"a1", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["m", "4"]}], "-", 
          RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"], " ", "m"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"log", "(", 
      RowBox[{
       SuperscriptBox["m\[CapitalDelta]", "2"], "-", 
       SuperscriptBox["m", "2"]}], ")"}], " ", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m", "5"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["h", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        RowBox[{"2", " ", "m\[CapitalDelta]", " ", "m"}], "-", 
        SuperscriptBox["M", "2"], "+", 
        SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "c1", " ", "m\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["m", "8"]}], "-", 
           RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
            SuperscriptBox["m", "7"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["M", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["m", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
              RowBox[{
               SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], ")"}], 
            " ", 
            SuperscriptBox["m", "5"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
            SuperscriptBox["m", "4"]}], "+", 
           RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", 
               SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox["m", "3"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
               SuperscriptBox["M", "4"]}], "+", 
              SuperscriptBox["m\[CapitalDelta]", "6"]}], ")"}], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"3", " ", "m\[CapitalDelta]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", 
               SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "3"], " ", 
            "m"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", 
               SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "4"]}]}], 
          ")"}]}], "+", 
        RowBox[{"a1", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["m", "8"]}], "-", 
           RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
            SuperscriptBox["m", "7"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m\[CapitalDelta]", "2"], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["M", "2"]}]}], ")"}], " ", 
            SuperscriptBox["m", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m\[CapitalDelta]", "3"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], ")"}], 
            " ", 
            SuperscriptBox["m", "5"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["M", "4"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
            SuperscriptBox["m", "4"]}], "+", 
           RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "4"], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
               SuperscriptBox["M", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
            SuperscriptBox["m", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["M", "6"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
               SuperscriptBox["M", "4"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
               SuperscriptBox["M", "2"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["m\[CapitalDelta]", "6"]}]}], ")"}], " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["m\[CapitalDelta]", "7"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["m\[CapitalDelta]", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["M", "6"], " ", "m\[CapitalDelta]"}]}], ")"}], 
            " ", "m"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", 
               SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"log", "(", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["M", "2"], "+", 
         SuperscriptBox["m\[CapitalDelta]", "2"], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["m", "4"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "+", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"]}]]}], 
        RowBox[{"2", " ", "M", " ", "m\[CapitalDelta]"}]], ")"}], " ", 
      SuperscriptBox["M", "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"12", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m", "5"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["m", "4"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "2"], "+", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "2"], "-", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"]}]], " ", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8541025915310917`*^9, 3.854595593782675*^9, 
  3.854791339167714*^9, 3.865503239353177*^9, 3.865503857079136*^9, 
  3.865503912096857*^9, 3.865504411986415*^9, 3.865505805407538*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"3284c13f-3f8e-4917-a2b5-a9f21d560545"]
}, Open  ]],

Cell[TextData[{
 "-The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "993c8923-502b-4fc9-b0f4-c5dbc5714296"],
 "  internal \[CapitalDelta] contribution including w.f. renormalization:"
}], "Text",
 CellChangeTimes->{{3.8540979727431993`*^9, 3.8540979747512007`*^9}, 
   3.854098255509622*^9, {3.854102370784536*^9, 
   3.854102372613448*^9}},ExpressionUUID->"25d1cb9c-06a8-4c5f-8eba-\
fc20a08fa383"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADp4simp", ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{"gADp4nowfsimp", "+", 
     RowBox[{"g", " ", "dZDintermediatep4"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.854097966070999*^9, 3.85409796679179*^9}, {
   3.854098016327387*^9, 3.8540980224229317`*^9}, {3.854098167416841*^9, 
   3.8540981704223146`*^9}, {3.8541017070390463`*^9, 3.854101713630069*^9}, 
   3.854102310148003*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"6a3ad724-4628-47e4-82cf-a7afa7acb4f1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Total up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "e1892f82-a2d2-4e48-b510-85c39c8bbb8a"],
 " including explicit \[CapitalDelta]"
}], "Subsection",
 CellChangeTimes->{{3.854099424492914*^9, 
  3.854099442284624*^9}},ExpressionUUID->"85044d68-d79d-46d8-bec5-\
349d908201f3"],

Cell[TextData[{
 "The expression of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "A"], TraditionalForm]],ExpressionUUID->
  "74f980eb-aa85-401d-bf5e-db87cc637a98"],
 " up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "ea6836c4-f334-49c1-9498-2bbd8365381e"],
 " with explicit \[CapitalDelta] (as a function of the Passarino-Veltman \
integrals) is:"
}], "Text",
 CellChangeTimes->{{3.853844763111465*^9, 3.853844794825017*^9}, {
   3.853844834321013*^9, 3.853844846584648*^9}, {3.853844922000353*^9, 
   3.853844925277265*^9}, 
   3.854101470280254*^9},ExpressionUUID->"b5d942ec-19ee-4e4e-a132-\
cb8a136679cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADp4totsimp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"=", " ", 
    RowBox[{
    "gADlessp3simp", "+", "gADlessp4simp", "+", "gADp3simp", "+", 
     "gADp4simp"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.854099496145997*^9, 3.854099569425941*^9}, {
   3.854099675369975*^9, 3.854099676189447*^9}, {3.854101574340351*^9, 
   3.8541015791128273`*^9}, 3.854102305531806*^9, {3.854102603784913*^9, 
   3.854102640247828*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"b9d6d7cf-9d64-4d0c-95e7-e8055e42122a"],

Cell[TextData[{
 "In order to get the explicit expressions in term of the PaVe ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],ExpressionUUID->
  "8e896f41-ae87-46e6-8298-0de2312feebf"],
 "-1 renormalized functions, we apply the \[OpenCurlyDoubleQuote]PXn2\
\[CloseCurlyDoubleQuote] function. The full ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "A"], TraditionalForm]],ExpressionUUID->
  "280816be-c218-4a07-8aa7-f573dab59666"],
 " up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "934d1a05-b05c-41eb-95b1-e68d6222a09c"],
 " with \[CapitalDelta], gAp4Dfullexp, is given by:"
}], "Text",
 CellChangeTimes->{
  3.853844871549658*^9},ExpressionUUID->"64f10325-536a-4445-99e3-\
b04cba1467e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADp4totsimpexp", ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"=", 
     RowBox[{
      RowBox[{"PXn2", "[", "gADp4totsimp", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"ScaleMu", "\[Rule]", " ", "m"}], "}"}]}]}], ";"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{
  3.854099650705081*^9, {3.854101587281877*^9, 3.8541015906933317`*^9}, 
   3.854102300995879*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"dfbf939c-c47a-4af2-b772-974448f9aba7"],

Cell[CellGroupData[{

Cell["Example Plot", "Subsubsection",
 CellChangeTimes->{{3.854102658333467*^9, 
  3.8541026614862223`*^9}},ExpressionUUID->"1b79b31a-6850-4429-a075-\
cd1b0996c777"],

Cell[TextData[{
 "Example ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "aeead4fb-7100-4b20-8861-743152c93b3d"],
 " with \[CapitalDelta] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "A"], "(", "M", ")"}], TraditionalForm]],ExpressionUUID->
  "ece5b485-accd-4c3e-8451-0a90d0473b83"],
 " plot:"
}], "Text",
 CellChangeTimes->{{3.8340355774121428`*^9, 3.8340355809497137`*^9}, {
  3.83403629860784*^9, 3.834036310213478*^9}, {3.834036346641118*^9, 
  3.8340363499611683`*^9}, {3.849065912837532*^9, 
  3.849065915030829*^9}},ExpressionUUID->"814f76bf-a09c-44bd-ac57-\
63ca36dbfb63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c4b4shift", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c4", "\[Rule]", 
      RowBox[{"c4b", "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", "c3"}]}]}], ",", 
     RowBox[{"b4", "\[Rule]", 
      RowBox[{"b4b", "-", 
       RowBox[{
        RowBox[{"12", "/", "13"}], " ", "b5"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"massphys", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mNphys", "\[Rule]", " ", "0.939"}], ",", " ", 
     RowBox[{"Mphys", "\[Rule]", " ", "0.135"}], ",", 
     RowBox[{"m\[CapitalDelta]phys", "\[Rule]", " ", "1.232"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalDelta]p4pars", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h", "\[Rule]", " ", "1.35"}], ",", 
     RowBox[{"g1", "\[Rule]", " ", 
      RowBox[{"-", "2.29"}]}], ",", 
     RowBox[{"a1", "\[Rule]", " ", "0.90"}], ",", 
     RowBox[{"b5", "\[Rule]", " ", "0"}], ",", 
     RowBox[{"b3", "\[Rule]", " ", "0"}], ",", 
     RowBox[{"b8", "\[Rule]", " ", "0"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Meiscip4\[CapitalDelta]full", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "\[Rule]", " ", 
      RowBox[{"-", "1.15"}]}], ",", 
     RowBox[{"c2", "\[Rule]", " ", "1.57"}], ",", " ", 
     RowBox[{"c3", "\[Rule]", " ", 
      RowBox[{"-", "2.54"}]}], ",", 
     RowBox[{"c4", "\[Rule]", "2.61"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m0NDfull", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"mNphys", "+", 
      RowBox[{"4", " ", "c1", " ", 
       SuperscriptBox["Mphys", "2"]}]}], "/.", 
     "Meiscip4\[CapitalDelta]full"}], "/.", "massphys"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m0\[CapitalDelta]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"m\[CapitalDelta]phys", "-", " ", 
      RowBox[{"4", " ", "a1", " ", 
       SuperscriptBox["Mphys", "2"]}]}], "/.", "\[CapitalDelta]p4pars"}], "/.",
     "massphys"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"param0Dfull", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", " ", "m0NDfull"}], ",", 
     RowBox[{"m\[CapitalDelta]", "\[Rule]", " ", "m0\[CapitalDelta]"}], ",", 
     " ", 
     RowBox[{"F", "\[Rule]", " ", "0.0922"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"parsp4Dfullprior5ait1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "\[Rule]", " ", "1.2398"}], ",", 
     RowBox[{"d16", "\[Rule]", 
      RowBox[{"-", "0.88146"}]}], " ", ",", 
     RowBox[{"b4b", "\[Rule]", " ", 
      RowBox[{"-", "12.330"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.819949998732236*^9, 3.81995004472822*^9}, 
   3.819950126178135*^9, 3.820149018220495*^9, 3.834036330672216*^9, {
   3.8340375889971867`*^9, 3.834037589543005*^9}, {3.849076115141836*^9, 
   3.849076166748509*^9}, {3.849087318018526*^9, 3.849087333090804*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"864919f6-678e-4e80-9cf9-0bafa1b5ff3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gADp4totsimpexpprior5ait1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"gADp4totsimpexp", "/.", "param0Dfull"}], "/.", 
       "Meiscip4\[CapitalDelta]full"}], "/.", "c4b4shift"}], "/.", 
     "\[CapitalDelta]p4pars"}], "/.", "parsp4Dfullprior5ait1"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.831614679255493*^9, 3.831614702190743*^9}, {
   3.831618648075721*^9, 3.831618651488882*^9}, {3.832128072164782*^9, 
   3.832128086249571*^9}, 3.833249582112101*^9, 3.833364275643818*^9, 
   3.834035899038033*^9, 3.834036122710169*^9, {3.853582142321334*^9, 
   3.853582144695673*^9}, 3.853583364834839*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"21a88c85-a4c7-4218-9388-4594027697e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", "gADp4totsimpexpprior5ait1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "0", ",", "0.45"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.831619143129438*^9, 3.831619154781246*^9}, {
   3.8321281279464912`*^9, 3.8321281412777033`*^9}, {3.834035640780403*^9, 
   3.834035649034748*^9}, 3.85358214853765*^9, 3.853583368130624*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"0a63540f-6683-42dd-942a-717e8aa43181"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwV13k8lN0XAPBBydJiCSNZGi14JYmylDNSQmFSSSVJ1rTgzVKkSBGFFpKQ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         "]], 
        LineBox[CompressedData["
1:eJwV1Hk4VdsbB/CTUhlCJSmlQrgZkvglqu+hRDJGEZVkSJFCpBKHJNKNkiKl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         "]]},
       Annotation[#, 
        "Charting`Private`Tag$16005#1"]& ], {}}, {{}, {}}, {{}, {}}}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{FontFamily -> "Arial"},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 0.4499999908163265}, {0, 2}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->{Automatic, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{3.853582152948154*^9, 3.853583218516683*^9, 
  3.853583368442958*^9, 3.853583563102591*^9, 3.8535837854387083`*^9, 
  3.8538276071014*^9, 3.8538408499939613`*^9, 3.8540819870261393`*^9, 
  3.854099845206163*^9, 3.854101000910623*^9, 3.854102087910123*^9, 
  3.85459559430702*^9, 3.854791339731666*^9, 3.865503240068178*^9, 
  3.865503857248084*^9, 3.865503912369768*^9, 3.865504412377387*^9, 
  3.865505805781357*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"f8f5bfff-dd04-4fb5-bab0-043ff50ff042"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Total contribution to the wave function renormalization constant\
\>", "Section",
 CellChangeTimes->{{3.854101747157218*^9, 
  3.8541017650527*^9}},ExpressionUUID->"7eac0147-7603-436d-a77f-062b9e082195"],

Cell[TextData[{
 "The wave function renormalization constant reported here, Z=1+dZ, has been \
obtained from \[CapitalSigma] in the following way: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"dZ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"d\[CapitalSigma]", "/", "dpslash"}], 
      SubscriptBox["|", 
       RowBox[{"on", "-", "shell"}]]}], "=", 
     RowBox[{
      RowBox[{"d", "/", 
       RowBox[{"dpslash", "(", 
        SuperscriptBox["\[CapitalSigma]", "tot"], ")"}]}], 
      SubscriptBox["|", 
       RowBox[{"pslash", "=", "m"}]], 
      RowBox[{
       RowBox[{"+", 
        SubscriptBox["\[CapitalSigma]", "C2"]}], 
       RowBox[{
        SuperscriptBox["d", "2"], "/", 
        RowBox[{
         SuperscriptBox["dpslash", "2"], "(", 
         RowBox[{
          SubscriptBox["\[CapitalSigma]", "N3"], "+", 
          SubscriptBox["\[CapitalSigma]", "N\[CapitalDelta]3"]}], ")"}]}]}], 
      SubscriptBox["|", 
       RowBox[{"pslash", "=", "m"}]]}]}]}], TraditionalForm]],ExpressionUUID->
  "36653475-5393-4027-b019-d483a25ae64a"],
 ".\nWe follow the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "X"], TraditionalForm]],ExpressionUUID->
  "6b049b45-7e3f-4326-8c0c-108106e8e75e"],
 " notation from \[OpenCurlyDoubleQuote]Nucleon mass and pion-nucleon sigma \
term from a chiral analysis of lattice QCD data\[CloseCurlyDoubleQuote] \
(http://dx.doi.org/10.1103/PhysRevD.88.054507). It is worth mentioning that \
the \[CapitalDelta] Lagrangians used in our work are different than the ones \
from the aforementioned paper."
}], "Text",
 CellChangeTimes->{{3.8538460744375763`*^9, 3.853846082901227*^9}, {
  3.854101995872983*^9, 
  3.8541020321294117`*^9}},ExpressionUUID->"2b7bb278-5143-4b5e-87ec-\
549d0e06f5af"],

Cell[TextData[{
 StyleBox["- The total dZ up to ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"3bbc61d3-cf12-47ef-84b4-6eb19234477d"],
 StyleBox[" including \[CapitalDelta] is:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.853563916386346*^9, 3.853563954945087*^9}, {
  3.853846275532179*^9, 
  3.853846283109372*^9}},ExpressionUUID->"699a54e6-cf93-4eaa-bd14-\
254865dd3f03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dZDp4tot", ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", " ", 
    RowBox[{
    "dZDlessp3", "+", "dZDlessp4", "+", "dZDintermediatep3", "+", 
     "dZDintermediatep4"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8535604024179068`*^9, 3.853560440363696*^9}, {
   3.8535605608754063`*^9, 3.853560625246365*^9}, {3.853563491234857*^9, 
   3.853563491480822*^9}, 3.853563688029173*^9, {3.853563771487379*^9, 
   3.8535637761222563`*^9}, {3.853563863106078*^9, 3.8535638842602997`*^9}, {
   3.8538462950774307`*^9, 3.8538463043387947`*^9}, {3.854101811135154*^9, 
   3.854101833572729*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c96871de-0c06-478d-a0a4-72c9d4f74301"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nucleon Selfenergy", "Section",
 CellChangeTimes->{{3.853845139886216*^9, 
  3.853845142923435*^9}},ExpressionUUID->"2fc83229-d82b-456c-a26d-\
2ae24393f384"],

Cell[TextData[{
 "The PCB unsubstracted nuceon selfenergy is also given for completeness \
(note that the m and c1 finite shifts are given in this notebook, together \
with the g and d16 ones). \nAs stated before, the wave function \
renormalization constant reported here, dZ, has been obtained from \
\[CapitalSigma] in the following way: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"dZ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"d\[CapitalSigma]", "/", "dpslash"}], 
      SubscriptBox["|", 
       RowBox[{"on", "-", "shell"}]]}], "=", 
     RowBox[{
      RowBox[{"d", "/", 
       RowBox[{"dpslash", "(", 
        SuperscriptBox["\[CapitalSigma]", "tot"], ")"}]}], 
      SubscriptBox["|", 
       RowBox[{"pslash", "=", "m"}]], 
      RowBox[{
       RowBox[{"+", 
        SubscriptBox["\[CapitalSigma]", "C2"]}], 
       RowBox[{
        SuperscriptBox["d", "2"], "/", 
        RowBox[{
         SuperscriptBox["dpslash", "2"], "(", 
         RowBox[{
          SubscriptBox["\[CapitalSigma]", "N3"], "+", 
          SubscriptBox["\[CapitalSigma]", "N\[CapitalDelta]3"]}], ")"}]}]}], 
      SubscriptBox["|", 
       RowBox[{"pslash", "=", "m"}]]}]}]}], TraditionalForm]],ExpressionUUID->
  "18f4a523-60ca-4c2e-88b5-d77a72e5ad51"],
 "."
}], "Text",
 CellChangeTimes->{{3.853845147805985*^9, 3.853845354618938*^9}, {
   3.8538453998835297`*^9, 3.8538454457453423`*^9}, {3.853845479692296*^9, 
   3.853845653952532*^9}, {3.853845688250458*^9, 3.8538456911629467`*^9}, {
   3.853845724466379*^9, 3.853845792676355*^9}, 3.853845830882105*^9, {
   3.853846063550331*^9, 3.8538460646570044`*^9}, {3.853846325989038*^9, 
   3.85384642868377*^9}, 3.8541019912610826`*^9, {3.854102045823*^9, 
   3.854102049715148*^9}},ExpressionUUID->"2ff9ecbb-595e-4bd0-aa47-\
182116b960ae"],

Cell[BoxData[{
 RowBox[{"SelfenergyC2", ";"}], "\[IndentingNewLine]", 
 RowBox[{"SelfenergyN3", ";"}], "\[IndentingNewLine]", 
 RowBox[{"SelfenergyC4", ";"}], "\[IndentingNewLine]", 
 RowBox[{"SelfenergyT4", ";"}], "\[IndentingNewLine]", 
 RowBox[{"SelfenergyN4", ";"}], "\[IndentingNewLine]", 
 RowBox[{"SelfenergyN\[CapitalDelta]3", ";"}]}], "Input",
 CellChangeTimes->{{3.853838680275399*^9, 3.853838781390395*^9}, {
   3.853838834118484*^9, 3.853838847682515*^9}, {3.8538389097235603`*^9, 
   3.8538389334117937`*^9}, {3.8538389686226*^9, 3.853838978752668*^9}, {
   3.853839338083495*^9, 3.853839368491426*^9}, {3.853839406774889*^9, 
   3.853839412810137*^9}, {3.853845881113194*^9, 3.853845904591813*^9}, 
   3.853847529597858*^9, {3.8538478422828913`*^9, 3.853847846296442*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"7970e00d-8918-4c00-ae3c-6432a2f4e29f"],

Cell[TextData[{
 "Of particular interest might be the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bba80359-b655-4b77-9122-f578c07db2a6"],
 " contribution from the internal \[CapitalDelta]:"
}], "Text",
 CellChangeTimes->{{3.8538478234587297`*^9, 3.853847838312519*^9}, {
  3.853847875880043*^9, 
  3.853847880097526*^9}},ExpressionUUID->"d2dd211a-bc69-44d6-bdb6-\
8dbba5efb695"],

Cell[CellGroupData[{

Cell[BoxData["SelfenergyN\[CapitalDelta]4"], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"27ff8437-95ec-4a9d-b388-9a77358784c1"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a1", " ", 
      SuperscriptBox["h", "2"], " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["M", "6"], " ", "pslash"}], "-", 
        RowBox[{
         SuperscriptBox["M", "4"], " ", "p2", " ", 
         RowBox[{"(", 
          RowBox[{"m\[CapitalDelta]", "+", 
           RowBox[{"3", " ", "pslash"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m\[CapitalDelta]", "2"], "-", "p2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["m\[CapitalDelta]", "2"], " ", "pslash"}], "+", 
           RowBox[{"2", " ", "m\[CapitalDelta]", " ", "p2"}], "+", 
           RowBox[{"3", " ", "p2", " ", "pslash"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m\[CapitalDelta]", "2"], "-", "p2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m\[CapitalDelta]", "4"], " ", "pslash"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m\[CapitalDelta]", "3"], " ", "p2"}], "+", 
           RowBox[{
            SuperscriptBox["m\[CapitalDelta]", "2"], " ", "p2", " ", 
            "pslash"}], "+", 
           RowBox[{"m\[CapitalDelta]", " ", 
            SuperscriptBox["p2", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["p2", "2"], " ", "pslash"}]}], ")"}]}]}], ")"}], 
      " ", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
          RowBox[{"p2", ",", 
           SuperscriptBox["M", "2"], ",", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "3"], " ", "p2"}]]}], "+", 
   FractionBox[
    RowBox[{"a1", " ", 
     SuperscriptBox["h", "2"], " ", 
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["M", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[CapitalDelta]", "2"], "+", "p2"}], ")"}]}], "+", 
       
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[CapitalDelta]", "2"], "-", "p2"}], ")"}], "2"]}],
       ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pslash", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "-", "p2"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"-", "pslash"}], ")"}]}], "-", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", "p2"}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{"0", ",", "p2", ",", "p2", ",", 
          SuperscriptBox["m\[CapitalDelta]", "2"], ",", 
          SuperscriptBox["m\[CapitalDelta]", "2"], ",", 
          SuperscriptBox["M", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"], " ", "m\[CapitalDelta]", " ", "p2"}]], "+", 
   FractionBox[
    RowBox[{"a1", " ", 
     SuperscriptBox["h", "2"], " ", 
     SuperscriptBox["M", "2"], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SuperscriptBox["m\[CapitalDelta]", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m\[CapitalDelta]", " ", "pslash"}], "+", "p2"}],
           ")"}]}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m\[CapitalDelta]", "3"], " ", "pslash"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["m\[CapitalDelta]", "2"], " ", "p2"}], "-", 
       RowBox[{"m\[CapitalDelta]", " ", "p2", " ", "pslash"}], "+", 
       SuperscriptBox["p2", "2"]}], ")"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"], " ", "p2"}]], "+", 
   FractionBox[
    RowBox[{"a1", " ", 
     SuperscriptBox["h", "2"], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SuperscriptBox["M", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["M", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "m\[CapitalDelta]", " ", "pslash"}], "+", 
          RowBox[{"8", " ", "p2"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["M", "4"], " ", "p2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"13", " ", "m\[CapitalDelta]", " ", "pslash"}], "+", 
          RowBox[{"2", " ", "p2"}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", "pslash"}], "+", 
          RowBox[{
           SuperscriptBox["m\[CapitalDelta]", "3"], " ", "p2"}], "+", 
          RowBox[{"m\[CapitalDelta]", " ", 
           SuperscriptBox["p2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["p2", "2"], " ", "pslash"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"36", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "4"], " ", "p2"}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"216", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "4"], " ", "p2"}]], 
    RowBox[{"a1", " ", 
     SuperscriptBox["h", "2"], " ", 
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32", " ", 
        SuperscriptBox["M", "6"], " ", "p2"}], "+", 
       RowBox[{
        SuperscriptBox["M", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"], " ", "pslash"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", "p2"}], "+", 
          RowBox[{"49", " ", "m\[CapitalDelta]", " ", "p2", " ", "pslash"}], 
          "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p2", "2"]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", "pslash"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"], " ", "p2"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", "p2", " ", 
           "pslash"}], "+", 
          RowBox[{"3", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["p2", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p2", "2"], " ", "pslash"}]}], ")"}]}], "+", 
       RowBox[{"3", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["m\[CapitalDelta]", "6"], " ", "pslash"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["m\[CapitalDelta]", "5"], " ", "p2"}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", "p2", " ", 
           "pslash"}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
           SuperscriptBox["p2", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["p2", "2"], " ", "pslash"}], "+", 
          RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["p2", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p2", "3"], " ", "pslash"}]}], ")"}]}]}], 
      ")"}]}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.853847852118813*^9, 3.853910065172956*^9, 
  3.853927896414755*^9, 3.854102088040495*^9, 3.854595594394381*^9, 
  3.854791339894168*^9, 3.8655032401969852`*^9, 3.865504412586349*^9, 
  3.865505806015933*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"d9c7dbe8-e573-4947-9936-b11356e4635d"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The total \[CapitalSigma] up to ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontWeight->"Bold",ExpressionUUID->"f4ff3ba6-c6ae-4e6c-82b2-d97e1b54aba2"],
 StyleBox[" with explicit \[CapitalDelta] is (before PCB substraction):  ",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.853845917822301*^9, 
  3.8538459823182096`*^9}},ExpressionUUID->"bdfdfe61-95b8-4815-a867-\
4f3235bfafdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SelfenergyDp4totunsubstracted", ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "SelfenergyC2", "+", "SelfenergyN3", "+", "SelfenergyC4", "+", 
    "SelfenergyT4", "+", "SelfenergyN4", "+", "SelfenergyN\[CapitalDelta]3", 
    "+", "SelfenergyN\[CapitalDelta]4"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.853838680275399*^9, 3.853838781390395*^9}, {
  3.853838834118484*^9, 3.853838847682515*^9}, {3.8538389097235603`*^9, 
  3.8538389334117937`*^9}, {3.8538389686226*^9, 3.853838978752668*^9}, {
  3.853839338083495*^9, 3.853839368491426*^9}, {3.853839406774889*^9, 
  3.853839412810137*^9}, {3.853845984864266*^9, 3.853845998144227*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"a023f993-97e7-4f14-a99f-ce94741783d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["EOMS finite shifts", "Section",
 CellChangeTimes->{{3.836625004222169*^9, 3.8366250065545454`*^9}, {
  3.849076298002019*^9, 
  3.849076299119747*^9}},ExpressionUUID->"3d350643-3d5d-4082-b312-\
ba5157526b72"],

Cell[TextData[{
 "The EOMS renormalized LECs, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "EOMS"], TraditionalForm]],ExpressionUUID->
  "811a02b0-ccbe-4fbb-aa26-15127487c909"],
 ", are ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "EOMS"], "=", 
    SubscriptBox["x", "r"]}], TraditionalForm]],ExpressionUUID->
  "a2f22643-7a8f-4230-9b0f-e558b6cad29b"],
 " + \[CapitalDelta]x, where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "r"], TraditionalForm]],ExpressionUUID->
  "6a7cc549-6c17-4888-ad57-b16f18b4549f"],
 " are the LECs dimensionally renormalized in the MS-1 scheme. Her  we \
present ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Delta]x", "f"], "EOMS"], "=", 
    RowBox[{"-", "\[CapitalDelta]x"}]}], TraditionalForm]],ExpressionUUID->
  "96b25a26-f0fc-4de0-8dc3-0efb47dfdabe"],
 ". Different  \[CapitalDelta]x are named in the following way: \
\[CapitalDelta]xpn is the contribution coming from the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "n"], ")"}], TraditionalForm]],ExpressionUUID->
  "791ff057-c55e-429e-949d-017767fcdd7e"],
 " diagram without internal \[CapitalDelta]. \[CapitalDelta]xpnD is the same, \
but coming from a diagram with explicit \[CapitalDelta] in the loop. "
}], "Text",
 CellChangeTimes->{{3.8366250349652987`*^9, 3.8366251699319687`*^9}, {
   3.8366252913108873`*^9, 3.836625305458687*^9}, {3.836632996163391*^9, 
   3.8366331931584597`*^9}, 3.8366332538940268`*^9, {3.8412251434898863`*^9, 
   3.841225221440237*^9}, {3.8490669325250063`*^9, 3.849066952810585*^9}, {
   3.849076468098233*^9, 
   3.8490765210207853`*^9}},ExpressionUUID->"4bb24137-3608-4bd3-a66e-\
6ead4fa817e3"],

Cell[TextData[{
 "The shifts ",
 StyleBox["from ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"89ecd2aa-a017-4d5b-9f4e-6d2b4b57b0e2"],
 StyleBox[" \[CapitalDelta]-less",
  FontWeight->"Bold"],
 " diagrams:"
}], "Text",
 CellChangeTimes->{{3.799036634034171*^9, 3.799036645360096*^9}, 
   3.799036763457972*^9, {3.800768509925708*^9, 3.800768510428914*^9}, {
   3.8366332646006217`*^9, 3.8366332663118906`*^9}, {3.836633299804386*^9, 
   3.836633304024391*^9}},ExpressionUUID->"3e2e2088-197e-42d9-bc61-\
eb19b4bc78af"],

Cell[CellGroupData[{

Cell[BoxData["\[CapitalDelta]gp3"], "Input",
 CellChangeTimes->{{3.8007685956508827`*^9, 3.8007686026530247`*^9}, {
  3.836633522068017*^9, 3.8366335264108496`*^9}, {3.849087764818451*^9, 
  3.8490877651602087`*^9}, {3.8541019161576853`*^9, 3.8541019200661507`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"e3c75e11-7b49-46d6-baf9-72fbfa706bde"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"g", " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["g", "2"], "-", "2"}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox["m", "\[Mu]"], ")"}]}], "+", 
       SuperscriptBox["g", "2"]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8366337299565067`*^9, 3.8424075700946198`*^9, 
  3.849065912331593*^9, 3.84906688359759*^9, 3.849083999351767*^9, 
  3.849087765700889*^9, 3.853579248172892*^9, 3.853581978039188*^9, 
  3.8535835547985163`*^9, 3.853583777010008*^9, 3.853827598577497*^9, 
  3.853840841768955*^9, 3.8538469886360826`*^9, 3.853910065216015*^9, 
  3.85392789647408*^9, 3.854102088072605*^9, 3.85459559444068*^9, 
  3.854791339947551*^9, 3.8655032402507067`*^9, 3.865504412630597*^9, 
  3.865505806062168*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"81c0d3c5-c667-482c-9aaf-a1515eb8f62d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]gp3simp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fixing", " ", "mu"}], "=", "m"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8538469546306477`*^9, 3.8538469652846317`*^9}, 
   3.853847178739622*^9, {3.854101921957794*^9, 3.854101925045919*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"77b06531-3acf-42f2-bcad-6d62a7abad9f"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]mp3", " ", ";"}]], "Input",
 CellChangeTimes->{{3.849087770194175*^9, 3.849087770495101*^9}, 
   3.854101926486191*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"e9d01ee2-ce44-4748-8dc0-bdfda4f575c5"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]c1p3", ";"}]], "Input",
 CellChangeTimes->{3.854101928782054*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"e2ca7c8e-0414-469e-a62a-b762598841d9"],

Cell[TextData[{
 StyleBox["from  ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"116633d7-eed4-4acf-a35e-9c4b0a9b4211"],
 StyleBox[" \[CapitalDelta]-less:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.799036756407216*^9, 3.7990367606975183`*^9}, {
  3.800767768834742*^9, 3.800767774895042*^9}, {3.8007685288133183`*^9, 
  3.800768532982498*^9}, {3.836633270430683*^9, 3.8366332733667183`*^9}, {
  3.836633310762397*^9, 
  3.8366333145497913`*^9}},ExpressionUUID->"bc9b84c1-3186-4595-97f9-\
4e6aa55a578b"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]gp4", ";"}]], "Input",
 CellChangeTimes->{{3.800768716636698*^9, 3.800768727603388*^9}, {
   3.8366335716823206`*^9, 3.83663357570325*^9}, {3.849087750582172*^9, 
   3.849087751392198*^9}, 3.8541019310860147`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"6a785389-3d75-480e-a689-5b73c3e7b0b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]gp4simp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fixing", " ", "mu"}], "=", "m"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8538469382840233`*^9, 3.8538469411183567`*^9}, 
   3.8541019031812267`*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"48f32c77-014c-4ce2-a82b-cdb3245ea6b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]d16p4simp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fixing", " ", "mu"}], "=", "m"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.853846906856015*^9, 3.853846929777742*^9}, 
   3.854101899151806*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"01e3d6ac-87bb-44e2-a463-b21a5e4e6592"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]mp4", ";"}]], "Input",
 CellChangeTimes->{{3.849087758498321*^9, 3.849087759017889*^9}, 
   3.854101933793953*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"4d7b927c-d29b-4b00-9f13-4421850955b8"],

Cell[BoxData[
 RowBox[{"\[CapitalDelta]c1p4", ";"}]], "Input",
 CellChangeTimes->{3.8541019365260563`*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"08c10067-37f9-4217-b2e4-1bd49d0ad6f7"],

Cell[TextData[{
 StyleBox["from  ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "3"], ")"}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"0fe70479-fc51-4868-9d71-a068263b866d"],
 StyleBox[" diagrams with internal \[CapitalDelta]:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.799036634034171*^9, 3.799036645360096*^9}, 
   3.799036763457972*^9, {3.800768509925708*^9, 3.800768510428914*^9}, {
   3.8366332646006217`*^9, 3.8366332663118906`*^9}, {3.8366333268574724`*^9, 
   3.8366333383101854`*^9}, 
   3.8366334941705847`*^9},ExpressionUUID->"422241c6-db49-4462-8f06-\
a0fe66c53c57"],

Cell[BoxData[{
 RowBox[{"\[CapitalDelta]gp3D", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]gp3Dsimp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fixing", " ", "mu"}], "=", "m"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.814095253495634*^9, 3.814095254499908*^9}, {
   3.8145924629586897`*^9, 3.8145924660211563`*^9}, {3.8366334671079607`*^9, 
   3.836633472003001*^9}, {3.836633581191023*^9, 3.8366335852428665`*^9}, {
   3.849087737672806*^9, 3.8490877384343157`*^9}, 3.853846667524311*^9, {
   3.8538468187714367`*^9, 3.853846832737071*^9}, {3.854101881107291*^9, 
   3.854101883644493*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"8cd07bf8-d2bb-46a6-85ea-1d4fd944dce8"],

Cell[BoxData[{
 RowBox[{"\[CapitalDelta]mp3D", ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]c1p3D", ";"}]}], "Input",
 CellChangeTimes->{{3.849087741882716*^9, 3.849087742231306*^9}, {
  3.853846697234675*^9, 3.853846701466159*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"4aff8747-1afd-4131-83ed-cfe0b2ae46f9"],

Cell[TextData[{
 StyleBox["from  ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"o", "(", 
    SuperscriptBox["p", "4"], ")"}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"35e5cb8e-5eec-4612-a6fe-09f55dcc7160"],
 StyleBox[" diagrams with internal \[CapitalDelta]:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.799036634034171*^9, 3.799036645360096*^9}, 
   3.799036763457972*^9, {3.800768509925708*^9, 3.800768510428914*^9}, {
   3.8366332646006217`*^9, 3.8366332663118906`*^9}, {3.8366333268574724`*^9, 
   3.836633350841755*^9}, 
   3.836633492238817*^9},ExpressionUUID->"651fe537-cf21-46f7-a739-\
a58aec1458e6"],

Cell[BoxData[{
 RowBox[{"\[CapitalDelta]gp4D", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]gp4Dsimp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fixing", " ", "mu"}], "=", "m"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.79601546610321*^9, 3.7960155097161913`*^9}, {
   3.81407149282971*^9, 3.814071513898234*^9}, 3.814075366710436*^9, {
   3.814075420182715*^9, 3.8140754644684477`*^9}, {3.8140755746539803`*^9, 
   3.8140755833057537`*^9}, {3.814081708151354*^9, 3.814081740660357*^9}, {
   3.814094294117556*^9, 3.814094303765728*^9}, {3.814094339237322*^9, 
   3.814094371039062*^9}, {3.8145198570727043`*^9, 3.8145198827592*^9}, {
   3.814519970824184*^9, 3.814519996034809*^9}, {3.8145200716271276`*^9, 
   3.814520072240252*^9}, {3.814529097163658*^9, 3.814529106181391*^9}, {
   3.814530206401104*^9, 3.814530223466309*^9}, {3.814530326158739*^9, 
   3.81453033665182*^9}, 3.835176839898395*^9, {3.8366334746631117`*^9, 
   3.836633484861595*^9}, {3.8366335901281967`*^9, 3.8366335934353733`*^9}, {
   3.8490874120371447`*^9, 3.84908741305433*^9}, {3.849087458715146*^9, 
   3.849087483713879*^9}, {3.853846841075643*^9, 3.8538468441235437`*^9}, 
   3.8538470089113197`*^9, {3.8541018705180798`*^9, 3.854101874189003*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"9ef271d0-9786-4102-8716-95cf0cca66ec"],

Cell[BoxData[{
 RowBox[{"\[CapitalDelta]d16p4D", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]d16p4Dsimp", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fixing", " ", "mu"}], "=", "m"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.853582364092108*^9, 3.853582369135763*^9}, 
   3.8535824037641697`*^9, {3.853846547681769*^9, 3.853846556289527*^9}, {
   3.853846614234664*^9, 3.853846622775481*^9}, {3.853846839979377*^9, 
   3.853846852920045*^9}, 3.854101868518107*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"ffd543d8-b423-4ec4-abcc-e42a1855513a"],

Cell[BoxData[{
 RowBox[{"\[CapitalDelta]d22p4D", ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]mp4D", ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]c1p4D", ";"}]}], "Input",
 CellChangeTimes->{{3.8538468467229843`*^9, 3.853846855193742*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"5be03c63-5fcb-4504-ac1a-873fd389c16c"]
}, Open  ]]
},
WindowSize->{1848, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.2 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 259, 4, 86, "Section",ExpressionUUID->"6f3f2f68-e41d-4a34-aa27-8ffd15550aa0"],
Cell[842, 28, 225, 4, 41, "Text",ExpressionUUID->"d674eee3-a681-4d53-8657-ce04c59ebede"],
Cell[CellGroupData[{
Cell[1092, 36, 236, 4, 42, "Subsection",ExpressionUUID->"81a701a7-c11d-4489-b4cd-4ba91ff63aba"],
Cell[1331, 42, 521, 12, 51, "Input",ExpressionUUID->"8494b312-211d-4882-8a80-16eb8a8f970f"],
Cell[CellGroupData[{
Cell[1877, 58, 341, 5, 51, "Input",ExpressionUUID->"bd41face-04ee-4c57-9f16-18a56b103cf8"],
Cell[CellGroupData[{
Cell[2243, 67, 9490, 166, 37, "Print",ExpressionUUID->"c0ee1174-a17f-4a37-8b5c-4951ede21760"],
Cell[11736, 235, 8279, 130, 37, "Print",ExpressionUUID->"12cc9b2e-3a62-466c-a3cd-5d01916e6d71"],
Cell[20018, 367, 8278, 132, 37, "Print",ExpressionUUID->"425ac74e-8127-4770-8955-7ce3d8391777"],
Cell[28299, 501, 7458, 107, 35, "Print",ExpressionUUID->"24011189-7436-4aff-ae57-b945cf527ad4"],
Cell[35760, 610, 7457, 107, 35, "Print",ExpressionUUID->"be0a40a5-b08f-4323-9438-b2cfee396efe"],
Cell[43220, 719, 7444, 107, 35, "Print",ExpressionUUID->"aa6f66da-23e8-402b-9ca6-268c3e9ff72d"],
Cell[50667, 828, 8369, 136, 37, "Print",ExpressionUUID->"08459a47-b9eb-4f33-a764-974e8ce3483e"],
Cell[59039, 966, 8302, 132, 37, "Print",ExpressionUUID->"e5b7dae1-1fb5-4c44-a1c8-02e960f2cad4"],
Cell[67344, 1100, 7498, 108, 35, "Print",ExpressionUUID->"009fa650-d92b-41d2-856a-f0bbf2944f8b"],
Cell[74845, 1210, 7449, 107, 35, "Print",ExpressionUUID->"2eaecaad-cbf7-43b0-8cec-f3bc359e93b3"],
Cell[82297, 1319, 8135, 128, 37, "Print",ExpressionUUID->"cfe6d311-0989-4e63-9f7e-e0c53b9eca47"],
Cell[90435, 1449, 8151, 129, 37, "Print",ExpressionUUID->"09e02967-141c-4467-9a3f-bd4ed7bc8800"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[98647, 1585, 235, 4, 42, "Subsection",ExpressionUUID->"d7dd86ba-a4f5-4f7c-95eb-9aea6e3a3af0"],
Cell[98885, 1591, 182, 3, 40, "Text",ExpressionUUID->"d79ce8c1-173a-4302-bb81-49d38cf9a92e"],
Cell[99070, 1596, 1218, 32, 82, "Input",ExpressionUUID->"0835413a-69bb-44f2-bf95-04697c960a6e"],
Cell[CellGroupData[{
Cell[100313, 1632, 1506, 39, 79, "Input",ExpressionUUID->"c1614d8c-58d8-4d11-bb96-2cb6e7b13323"],
Cell[101822, 1673, 3433, 104, 70, "Output",ExpressionUUID->"6541fea2-1c02-4baa-a3de-b584f80bee7e"]
}, Open  ]],
Cell[105270, 1780, 569, 15, 51, "Input",ExpressionUUID->"9002588a-231c-4ad1-bd75-9ad475b19807"]
}, Closed]],
Cell[CellGroupData[{
Cell[105876, 1800, 153, 3, 41, "Subsection",ExpressionUUID->"67ddc94a-12f0-401b-96f0-7d0ad010347c"],
Cell[106032, 1805, 160, 3, 41, "Text",ExpressionUUID->"aea44255-f397-458e-82d5-fb5ecf59505c"],
Cell[106195, 1810, 839, 21, 51, "Input",ExpressionUUID->"cc282e14-575a-4b13-9f22-5760bebcdfd6"],
Cell[107037, 1833, 477, 11, 51, "Input",ExpressionUUID->"3b859488-6430-49b5-8728-72461f1beed6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[107563, 1850, 243, 4, 68, "Section",ExpressionUUID->"5ff77a05-5fe6-45c2-a914-e1793c5759ee"],
Cell[107809, 1856, 660, 11, 41, "Text",ExpressionUUID->"0be23f5d-893f-47f7-8c49-10cfb2016ccb"],
Cell[108472, 1869, 778, 16, 80, "Input",ExpressionUUID->"fb70c72c-355a-44ef-8e6c-6089e631b383"],
Cell[109253, 1887, 1482, 35, 192, "Input",ExpressionUUID->"6de4365b-5ff6-43f2-a3fa-490c4c53cdfb"]
}, Closed]],
Cell[CellGroupData[{
Cell[110772, 1927, 363, 6, 68, "Section",ExpressionUUID->"77e58ebc-927c-406f-8dc2-cc181f338d60"],
Cell[111138, 1935, 2068, 39, 101, "Text",ExpressionUUID->"ed47dc9c-66c7-4ace-8b2a-52ca438fabfc"],
Cell[113209, 1976, 831, 14, 70, "Text",ExpressionUUID->"51ac9a8e-14e8-4ab2-8759-ce9a5472f987"],
Cell[CellGroupData[{
Cell[114065, 1994, 599, 16, 45, "Subsection",ExpressionUUID->"54ecbbcd-c058-41b5-a4d9-e90fcb5214c3"],
Cell[114667, 2012, 578, 15, 43, "Text",ExpressionUUID->"7f2e0018-b02a-4723-96ad-2374ba954db8"],
Cell[115248, 2029, 183, 3, 51, "Input",ExpressionUUID->"7de9623f-24b2-4538-a026-69c384200047"],
Cell[115434, 2034, 537, 14, 43, "Text",ExpressionUUID->"ce3cb5bf-d0ea-4813-ab35-386b698006f3"],
Cell[115974, 2050, 435, 7, 51, "Input",ExpressionUUID->"0784ea86-9fd5-4013-8551-120aee16688b"],
Cell[116412, 2059, 495, 12, 43, "Text",ExpressionUUID->"aa10b5f4-8811-4cd8-8bdf-5c4241ea1867"],
Cell[116910, 2073, 587, 12, 51, "Input",ExpressionUUID->"62aeaad7-3e93-4011-82bf-fd148e982b75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117534, 2090, 507, 12, 45, "Subsection",ExpressionUUID->"480dff68-a7e6-4d22-afc8-0def884bfa8f"],
Cell[118044, 2104, 473, 12, 43, "Text",ExpressionUUID->"28780820-5736-41a4-a545-ed7b395996fa"],
Cell[118520, 2118, 232, 4, 51, "Input",ExpressionUUID->"518967fc-d574-4938-aa98-c8a59459da34"],
Cell[118755, 2124, 537, 14, 43, "Text",ExpressionUUID->"01374f06-1dff-4c8d-9aad-e6157c241eef"],
Cell[119295, 2140, 535, 9, 51, "Input",ExpressionUUID->"c407df11-1119-4811-8cd3-0b841587a8f2"],
Cell[119833, 2151, 525, 13, 43, "Text",ExpressionUUID->"9038164a-ce0e-4448-80cb-a1cfdbca63b0"],
Cell[120361, 2166, 635, 12, 51, "Input",ExpressionUUID->"5642c6d5-8ac1-4be9-86d7-d330e981eb43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121033, 2183, 534, 12, 45, "Subsection",ExpressionUUID->"917353d6-8fc8-44f9-a9d5-b9dc0600d54e"],
Cell[121570, 2197, 483, 13, 43, "Text",ExpressionUUID->"0c8091a3-bda7-4b69-a40a-cf38d8b41f9e"],
Cell[122056, 2212, 326, 6, 51, "Input",ExpressionUUID->"24199d5d-acc3-44a2-afc4-4c29db8c5087"],
Cell[122385, 2220, 540, 14, 43, "Text",ExpressionUUID->"930bac8a-1fc0-4d1b-b0eb-008a8c8c42c4"],
Cell[122928, 2236, 564, 9, 51, "Input",ExpressionUUID->"e8f4bac9-6e19-415b-8b3b-37e2f4c2848b"],
Cell[123495, 2247, 529, 13, 43, "Text",ExpressionUUID->"bb10e700-2690-4e74-a678-74666740aa42"],
Cell[124027, 2262, 637, 12, 51, "Input",ExpressionUUID->"89440fd8-7417-4f46-b4b0-5df91540c910"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124701, 2279, 366, 10, 45, "Subsection",ExpressionUUID->"803b1130-94d1-4270-bc00-c43544247691"],
Cell[125070, 2291, 518, 13, 43, "Text",ExpressionUUID->"70886bb8-94b1-41cc-8e9b-06df0a739218"],
Cell[CellGroupData[{
Cell[125613, 2308, 353, 5, 51, "Input",ExpressionUUID->"209fba78-6f5a-4577-ac88-4b05f3180d33"],
Cell[125969, 2315, 79476, 1922, 1584, "Output",ExpressionUUID->"7460c4e6-02e4-4398-a563-f320369e352d"]
}, Open  ]],
Cell[205460, 4240, 543, 14, 43, "Text",ExpressionUUID->"aabbdec5-2a91-42b9-a0ce-73f5addc4923"],
Cell[CellGroupData[{
Cell[206028, 4258, 383, 6, 51, "Input",ExpressionUUID->"5be4a894-9c2c-44d4-a3db-13caee0e03cf"],
Cell[206414, 4266, 24172, 642, 630, "Output",ExpressionUUID->"3284c13f-3f8e-4917-a2b5-a9f21d560545"]
}, Open  ]],
Cell[230601, 4911, 478, 12, 43, "Text",ExpressionUUID->"25d1cb9c-06a8-4c5f-8eba-fc20a08fa383"],
Cell[231082, 4925, 515, 11, 51, "Input",ExpressionUUID->"6a3ad724-4628-47e4-82cf-a7afa7acb4f1"]
}, Closed]],
Cell[CellGroupData[{
Cell[231634, 4941, 378, 11, 44, "Subsection",ExpressionUUID->"85044d68-d79d-46d8-bec5-349d908201f3"],
Cell[232015, 4954, 696, 19, 43, "Text",ExpressionUUID->"b5d942ec-19ee-4e4e-a132-cb8a136679cd"],
Cell[232714, 4975, 547, 12, 51, "Input",ExpressionUUID->"b9d6d7cf-9d64-4d0c-95e7-e8055e42122a"],
Cell[233264, 4989, 805, 22, 43, "Text",ExpressionUUID->"64f10325-536a-4445-99e3-b04cba1467e9"],
Cell[234072, 5013, 487, 14, 51, "Input",ExpressionUUID->"dfbf939c-c47a-4af2-b772-974448f9aba7"],
Cell[CellGroupData[{
Cell[234584, 5031, 165, 3, 41, "Subsubsection",ExpressionUUID->"1b79b31a-6850-4429-a075-cd1b0996c777"],
Cell[234752, 5036, 676, 19, 43, "Text",ExpressionUUID->"814f76bf-a09c-44bd-ac57-63ca36dbfb63"],
Cell[235431, 5057, 2929, 81, 248, "Input",ExpressionUUID->"864919f6-678e-4e80-9cf9-0bafa1b5ff3b"],
Cell[238363, 5140, 750, 16, 51, "Input",ExpressionUUID->"21a88c85-a4c7-4218-9388-4594027697e2"],
Cell[CellGroupData[{
Cell[239138, 5160, 581, 12, 51, "Input",ExpressionUUID->"0a63540f-6683-42dd-942a-717e8aa43181"],
Cell[239722, 5174, 11834, 213, 317, "Output",ExpressionUUID->"f8f5bfff-dd04-4fb5-bab0-043ff50ff042"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[251629, 5395, 213, 4, 86, "Section",ExpressionUUID->"7eac0147-7603-436d-a77f-062b9e082195"],
Cell[251845, 5401, 1747, 44, 102, "Text",ExpressionUUID->"2b7bb278-5143-4b5e-87ec-549d0e06f5af"],
Cell[253595, 5447, 508, 14, 43, "Text",ExpressionUUID->"699a54e6-cf93-4eaa-bd14-254865dd3f03"],
Cell[254106, 5463, 697, 14, 51, "Input",ExpressionUUID->"c96871de-0c06-478d-a0a4-72c9d4f74301"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254840, 5482, 163, 3, 86, "Section",ExpressionUUID->"2fc83229-d82b-456c-a26d-2ae24393f384"],
Cell[255006, 5487, 1778, 42, 102, "Text",ExpressionUUID->"2ff9ecbb-595e-4bd0-aa47-182116b960ae"],
Cell[256787, 5531, 865, 13, 192, "Input",ExpressionUUID->"7970e00d-8918-4c00-ae3c-6432a2f4e29f"],
Cell[257655, 5546, 493, 13, 43, "Text",ExpressionUUID->"d2dd211a-bc69-44d6-bdb6-8dbba5efb695"],
Cell[CellGroupData[{
Cell[258173, 5563, 132, 1, 51, "Input",ExpressionUUID->"27ff8437-95ec-4a9d-b388-9a77358784c1"],
Cell[258308, 5566, 9081, 246, 296, "Output",ExpressionUUID->"d9c7dbe8-e573-4947-9936-b11356e4635d"]
}, Open  ]],
Cell[267404, 5815, 537, 14, 43, "Text",ExpressionUUID->"bdfdfe61-95b8-4815-a867-4f3235bfafdf"],
Cell[267944, 5831, 745, 13, 51, "Input",ExpressionUUID->"a023f993-97e7-4f14-a99f-ce94741783d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268726, 5849, 214, 4, 86, "Section",ExpressionUUID->"3d350643-3d5d-4082-b312-ba5157526b72"],
Cell[268943, 5855, 1713, 43, 70, "Text",ExpressionUUID->"4bb24137-3608-4bd3-a66e-6ead4fa817e3"],
Cell[270659, 5900, 638, 17, 43, "Text",ExpressionUUID->"3e2e2088-197e-42d9-bc61-eb19b4bc78af"],
Cell[CellGroupData[{
Cell[271322, 5921, 345, 4, 51, "Input",ExpressionUUID->"e3c75e11-7b49-46d6-baf9-72fbfa706bde"],
Cell[271670, 5927, 1120, 26, 85, "Output",ExpressionUUID->"81c0d3c5-c667-482c-9aaf-a1515eb8f62d"]
}, Open  ]],
Cell[272805, 5956, 394, 8, 51, "Input",ExpressionUUID->"77b06531-3acf-42f2-bcad-6d62a7abad9f"],
Cell[273202, 5966, 237, 4, 51, "Input",ExpressionUUID->"e9d01ee2-ce44-4748-8dc0-bdfda4f575c5"],
Cell[273442, 5972, 183, 3, 51, "Input",ExpressionUUID->"e2ca7c8e-0414-469e-a62a-b762598841d9"],
Cell[273628, 5977, 637, 16, 43, "Text",ExpressionUUID->"bc9b84c1-3186-4595-97f9-4e6aa55a578b"],
Cell[274268, 5995, 331, 5, 51, "Input",ExpressionUUID->"6a785389-3d75-480e-a689-5b73c3e7b0b6"],
Cell[274602, 6002, 345, 8, 51, "Input",ExpressionUUID->"48f32c77-014c-4ce2-a82b-cdb3245ea6b6"],
Cell[274950, 6012, 341, 8, 51, "Input",ExpressionUUID->"01e3d6ac-87bb-44e2-a463-b21a5e4e6592"],
Cell[275294, 6022, 232, 4, 51, "Input",ExpressionUUID->"4d7b927c-d29b-4b00-9f13-4421850955b8"],
Cell[275529, 6028, 185, 3, 51, "Input",ExpressionUUID->"08c10067-37f9-4217-b2e4-1bd49d0ad6f7"],
Cell[275717, 6033, 659, 16, 43, "Text",ExpressionUUID->"422241c6-db49-4462-8f06-a0fe66c53c57"],
Cell[276379, 6051, 709, 13, 80, "Input",ExpressionUUID->"8cd07bf8-d2bb-46a6-85ea-1d4fd944dce8"],
Cell[277091, 6066, 322, 5, 80, "Input",ExpressionUUID->"4aff8747-1afd-4131-83ed-cfe0b2ae46f9"],
Cell[277416, 6073, 655, 16, 43, "Text",ExpressionUUID->"651fe537-cf21-46f7-a739-a58aec1458e6"],
Cell[278074, 6091, 1345, 21, 80, "Input",ExpressionUUID->"9ef271d0-9786-4102-8716-95cf0cca66ec"],
Cell[279422, 6114, 579, 11, 80, "Input",ExpressionUUID->"ffd543d8-b423-4ec4-abcc-e42a1855513a"],
Cell[280004, 6127, 340, 5, 108, "Input",ExpressionUUID->"5be03c63-5fcb-4504-ac1a-873fd389c16c"]
}, Open  ]]
}
]
*)



==> anc/totshiftfile.dat <==
\[CapitalDelta]mp3 = (3*g^2*m^3*Log[ScaleMu/m])/(16*F^2*Pi^2)
\[CapitalDelta]c1p3 = (-3*g^2*m*(2 + 4*Log[ScaleMu/m]))/(256*F^2*Pi^2)
\[CapitalDelta]gp3 = -(g*m^2*(g^2 + 2*(-2 + g^2)*Log[m/ScaleMu]))/
    (16*F^2*Pi^2)
\[CapitalDelta]mp4 = 0
\[CapitalDelta]c1p4 = (-3*c1*g^2*m^2*(1 + 3*Log[m/ScaleMu]))/(16*F^2*Pi^2)
\[CapitalDelta]gp4 = (g*m^3*(9*c2 + 32*(c3 + c4) + 480*c4*Log[m/ScaleMu] + 
      12*(3*c2 + 8*c3)*Log[ScaleMu/m]))/(576*F^2*Pi^2)
\[CapitalDelta]d16p4 = (g*m*(-576*c1 + 8*c2 + 144*c3 - 144*c4 + 576*c1*g^2 - 
      12*(120*c1 + 2*c2 + 12*c3 - 36*c4 - 42*c1*g^2)*Log[m] + 
      12*(120*c1 + 2*c2 + 12*c3 - 36*c4 - 42*c1*g^2)*Log[ScaleMu]))/
    (2304*F^2*Pi^2)
\[CapitalDelta]gp3D = 
   -(h^2*(-288*g*m^7*m\[CapitalDelta]^2*(3*m^2 + 6*m*m\[CapitalDelta] - 
         14*m\[CapitalDelta]^2)*Log[m] + 4*m\[CapitalDelta]^6*
        (36*g*m\[CapitalDelta]*(-6*m^4 - 8*m^3*m\[CapitalDelta] + 
           3*m*m\[CapitalDelta]^3 + m\[CapitalDelta]^4) + 
         5*g1*(56*m^5 - 80*m^3*m\[CapitalDelta]^2 - 
           10*m^2*m\[CapitalDelta]^3 + 27*m*m\[CapitalDelta]^4 + 
           7*m\[CapitalDelta]^5))*Log[m\[CapitalDelta]] + 
       (m - m\[CapitalDelta])*(m^2*(-20*g1*m^8 - 40*g1*m^7*m\[CapitalDelta] + 
           12*(-2*g + 5*g1)*m^6*m\[CapitalDelta]^2 + 4*(66*g + 95*g1)*m^5*
            m\[CapitalDelta]^3 + 4*(-192*g + 115*g1)*m^4*m\[CapitalDelta]^4 - 
           2*(108*g + 295*g1)*m^3*m\[CapitalDelta]^5 + (324*g + 275*g1)*m^2*
            m\[CapitalDelta]^6 + 4*(72*g + 85*g1)*m*m\[CapitalDelta]^7 + 
           2*(36*g + 35*g1)*m\[CapitalDelta]^8) + 2*(m - m\[CapitalDelta])^2*
          (m + m\[CapitalDelta])^4*(36*g*m\[CapitalDelta]^2*
            (m + m\[CapitalDelta])^2 + 5*g1*(2*m^4 + 
             10*m^3*m\[CapitalDelta] - 9*m^2*m\[CapitalDelta]^2 + 
             20*m*m\[CapitalDelta]^3 + 7*m\[CapitalDelta]^4))*
          Log[-m^2 + m\[CapitalDelta]^2] - 4*m^5*(10*g1*m^5 + 
           70*g1*m^4*m\[CapitalDelta] + 45*(-4*g + g1)*m^3*m\[CapitalDelta]^
             2 - 8*(63*g + 10*g1)*m^2*m\[CapitalDelta]^3 + 
           14*(36*g + 5*g1)*m*m\[CapitalDelta]^4 + 24*(9*g + 5*g1)*
            m\[CapitalDelta]^5)*Log[ScaleMu])))/
    (15552*F^2*m^4*(m - m\[CapitalDelta])*m\[CapitalDelta]^4*Pi^2)
\[CapitalDelta]mp3D = 
   (h^2*(12*m\[CapitalDelta]^5*(-6*m^3 - 2*m^2*m\[CapitalDelta] + 
        2*m*m\[CapitalDelta]^2 + m\[CapitalDelta]^3)*Log[m\[CapitalDelta]] + 
      6*(m - m\[CapitalDelta])^3*(m + m\[CapitalDelta])^5*
       Log[-m^2 + m\[CapitalDelta]^2] + 
      m^2*(-4*m^6 - 8*m^5*m\[CapitalDelta] + 2*m^4*m\[CapitalDelta]^2 + 
        12*m^3*m\[CapitalDelta]^3 + 9*m^2*m\[CapitalDelta]^4 - 
        12*m*m\[CapitalDelta]^5 - 6*m\[CapitalDelta]^6 - 
        12*m^3*(m^3 + 2*m^2*m\[CapitalDelta] - 2*m*m\[CapitalDelta]^2 - 
          6*m\[CapitalDelta]^3)*Log[ScaleMu])))/
    (576*F^2*m^3*m\[CapitalDelta]^2*Pi^2)
\[CapitalDelta]c1p3D = 
   (h^2*(6*m\[CapitalDelta]^5*(-6*c1*m\[CapitalDelta]^3 + 
        2*m*m\[CapitalDelta]*(1 - 4*c1*m\[CapitalDelta]) + 
        m^2*(3 + 4*c1*m\[CapitalDelta]))*Log[m\[CapitalDelta]] + 
      3*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^3*
       (10*c1*m^4 - 6*c1*m\[CapitalDelta]^4 + 
        m^3*(2 - 4*c1*m\[CapitalDelta]) + 2*m*m\[CapitalDelta]^2*
         (1 + 2*c1*m\[CapitalDelta]) - m^2*m\[CapitalDelta]*
         (1 + 4*c1*m\[CapitalDelta]))*Log[-m^2 + m\[CapitalDelta]^2] - 
      m^2*(8*c1*m^6 + 6*c1*m^4*m\[CapitalDelta]^2 - 
        18*c1*m\[CapitalDelta]^6 + 6*m*m\[CapitalDelta]^4*
         (1 - 4*c1*m\[CapitalDelta]) + 3*m^2*m\[CapitalDelta]^3*
         (3 + c1*m\[CapitalDelta]) + m^5*(1 + 8*c1*m\[CapitalDelta]) + 
        3*m^3*m\[CapitalDelta]^2*(1 + 8*c1*m\[CapitalDelta]) + 
        6*m^3*(10*c1*m^3 - 24*c1*m\[CapitalDelta]^3 + 3*m*m\[CapitalDelta]*
           (1 - 4*c1*m\[CapitalDelta]) + 2*m^2*(1 + 8*c1*m\[CapitalDelta]))*
         Log[ScaleMu])))/(576*F^2*m^4*m\[CapitalDelta]^2*Pi^2)
\[CapitalDelta]gp4D = 
   -(h*(-52*b4*m^9 - 48*b5*m^9 - 120*b4*m^8*m\[CapitalDelta] - 
       120*b5*m^8*m\[CapitalDelta] + 6*b4*m^7*m\[CapitalDelta]^2 - 
       6*b5*m^7*m\[CapitalDelta]^2 + 200*b4*m^6*m\[CapitalDelta]^3 + 
       210*b5*m^6*m\[CapitalDelta]^3 + 171*b4*m^5*m\[CapitalDelta]^4 + 
       189*b5*m^5*m\[CapitalDelta]^4 - 114*b4*m^4*m\[CapitalDelta]^5 - 
       81*b5*m^4*m\[CapitalDelta]^5 - 90*b4*m^3*m\[CapitalDelta]^6 - 
       90*b5*m^3*m\[CapitalDelta]^6 - 12*b4*m^2*m\[CapitalDelta]^7 - 
       18*b5*m^2*m\[CapitalDelta]^7 - 48*b2*g*m^5*m\[CapitalDelta]^2*
        (m^2 + 3*m*m\[CapitalDelta] + 2*m\[CapitalDelta]^2)*Log[m] + 
       24*b2*g*m^5*(m^4 + 3*m^3*m\[CapitalDelta] + 3*m^2*m\[CapitalDelta]^2 + 
         3*m*m\[CapitalDelta]^3 + 2*m\[CapitalDelta]^4)*Log[m^2] + 
       132*b4*m^7*m\[CapitalDelta]^2*Log[m\[CapitalDelta]] + 
       108*b5*m^7*m\[CapitalDelta]^2*Log[m\[CapitalDelta]] - 
       48*b2*g*m^7*m\[CapitalDelta]^2*Log[m\[CapitalDelta]] + 
       288*b4*m^6*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] + 
       252*b5*m^6*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] - 
       144*b2*g*m^6*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] - 
       84*b4*m^5*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
       36*b5*m^5*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
       96*b2*g*m^5*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
       552*b4*m^4*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] - 
       468*b5*m^4*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] - 
       228*b4*m^3*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] - 
       252*b5*m^3*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] + 
       240*b4*m^2*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] + 
       180*b5*m^2*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] + 
       180*b4*m*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] + 
       180*b5*m*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] + 
       24*b4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] + 
       36*b5*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] + 
       66*b4*m^9*Log[-m + m\[CapitalDelta]] + 
       54*b5*m^9*Log[-m + m\[CapitalDelta]] - 72*b2*g*m^9*
        Log[-m + m\[CapitalDelta]] + 144*b4*m^8*m\[CapitalDelta]*
        Log[-m + m\[CapitalDelta]] + 126*b5*m^8*m\[CapitalDelta]*
        Log[-m + m\[CapitalDelta]] - 72*b2*g*m^8*m\[CapitalDelta]*
        Log[-m + m\[CapitalDelta]] - 108*b4*m^7*m\[CapitalDelta]^2*
        Log[-m + m\[CapitalDelta]] - 72*b5*m^7*m\[CapitalDelta]^2*
        Log[-m + m\[CapitalDelta]] + 144*b2*g*m^7*m\[CapitalDelta]^2*
        Log[-m + m\[CapitalDelta]] - 420*b4*m^6*m\[CapitalDelta]^3*
        Log[-m + m\[CapitalDelta]] - 360*b5*m^6*m\[CapitalDelta]^3*
        Log[-m + m\[CapitalDelta]] + 144*b2*g*m^6*m\[CapitalDelta]^3*
        Log[-m + m\[CapitalDelta]] - 72*b4*m^5*m\[CapitalDelta]^4*
        Log[-m + m\[CapitalDelta]] - 108*b5*m^5*m\[CapitalDelta]^4*
        Log[-m + m\[CapitalDelta]] - 72*b2*g*m^5*m\[CapitalDelta]^4*
        Log[-m + m\[CapitalDelta]] + 396*b4*m^4*m\[CapitalDelta]^5*
        Log[-m + m\[CapitalDelta]] + 324*b5*m^4*m\[CapitalDelta]^5*
        Log[-m + m\[CapitalDelta]] - 72*b2*g*m^4*m\[CapitalDelta]^5*
        Log[-m + m\[CapitalDelta]] + 204*b4*m^3*m\[CapitalDelta]^6*
        Log[-m + m\[CapitalDelta]] + 216*b5*m^3*m\[CapitalDelta]^6*
        Log[-m + m\[CapitalDelta]] - 108*b4*m^2*m\[CapitalDelta]^7*
        Log[-m + m\[CapitalDelta]] - 72*b5*m^2*m\[CapitalDelta]^7*
        Log[-m + m\[CapitalDelta]] - 90*b4*m*m\[CapitalDelta]^8*
        Log[-m + m\[CapitalDelta]] - 90*b5*m*m\[CapitalDelta]^8*
        Log[-m + m\[CapitalDelta]] - 12*b4*m\[CapitalDelta]^9*
        Log[-m + m\[CapitalDelta]] - 18*b5*m\[CapitalDelta]^9*
        Log[-m + m\[CapitalDelta]] + 66*b4*m^9*Log[m + m\[CapitalDelta]] + 
       54*b5*m^9*Log[m + m\[CapitalDelta]] - 72*b2*g*m^9*
        Log[m + m\[CapitalDelta]] + 144*b4*m^8*m\[CapitalDelta]*
        Log[m + m\[CapitalDelta]] + 126*b5*m^8*m\[CapitalDelta]*
        Log[m + m\[CapitalDelta]] - 72*b2*g*m^8*m\[CapitalDelta]*
        Log[m + m\[CapitalDelta]] - 108*b4*m^7*m\[CapitalDelta]^2*
        Log[m + m\[CapitalDelta]] - 72*b5*m^7*m\[CapitalDelta]^2*
        Log[m + m\[CapitalDelta]] + 144*b2*g*m^7*m\[CapitalDelta]^2*
        Log[m + m\[CapitalDelta]] - 420*b4*m^6*m\[CapitalDelta]^3*
        Log[m + m\[CapitalDelta]] - 360*b5*m^6*m\[CapitalDelta]^3*
        Log[m + m\[CapitalDelta]] + 144*b2*g*m^6*m\[CapitalDelta]^3*
        Log[m + m\[CapitalDelta]] - 72*b4*m^5*m\[CapitalDelta]^4*
        Log[m + m\[CapitalDelta]] - 108*b5*m^5*m\[CapitalDelta]^4*
        Log[m + m\[CapitalDelta]] - 72*b2*g*m^5*m\[CapitalDelta]^4*
        Log[m + m\[CapitalDelta]] + 396*b4*m^4*m\[CapitalDelta]^5*
        Log[m + m\[CapitalDelta]] + 324*b5*m^4*m\[CapitalDelta]^5*
        Log[m + m\[CapitalDelta]] - 72*b2*g*m^4*m\[CapitalDelta]^5*
        Log[m + m\[CapitalDelta]] + 204*b4*m^3*m\[CapitalDelta]^6*
        Log[m + m\[CapitalDelta]] + 216*b5*m^3*m\[CapitalDelta]^6*
        Log[m + m\[CapitalDelta]] - 108*b4*m^2*m\[CapitalDelta]^7*
        Log[m + m\[CapitalDelta]] - 72*b5*m^2*m\[CapitalDelta]^7*
        Log[m + m\[CapitalDelta]] - 90*b4*m*m\[CapitalDelta]^8*
        Log[m + m\[CapitalDelta]] - 90*b5*m*m\[CapitalDelta]^8*
        Log[m + m\[CapitalDelta]] - 12*b4*m\[CapitalDelta]^9*
        Log[m + m\[CapitalDelta]] - 18*b5*m\[CapitalDelta]^9*
        Log[m + m\[CapitalDelta]] + 72*b2*g*m^9*
        Log[-m^2 + m\[CapitalDelta]^2] + 72*b2*g*m^8*m\[CapitalDelta]*
        Log[-m^2 + m\[CapitalDelta]^2] - 144*b2*g*m^7*m\[CapitalDelta]^2*
        Log[-m^2 + m\[CapitalDelta]^2] - 144*b2*g*m^6*m\[CapitalDelta]^3*
        Log[-m^2 + m\[CapitalDelta]^2] + 72*b2*g*m^5*m\[CapitalDelta]^4*
        Log[-m^2 + m\[CapitalDelta]^2] + 72*b2*g*m^4*m\[CapitalDelta]^5*
        Log[-m^2 + m\[CapitalDelta]^2] - 132*b4*m^9*Log[ScaleMu] - 
       108*b5*m^9*Log[ScaleMu] - 48*b2*g*m^9*Log[ScaleMu] - 
       288*b4*m^8*m\[CapitalDelta]*Log[ScaleMu] - 252*b5*m^8*m\[CapitalDelta]*
        Log[ScaleMu] - 144*b2*g*m^8*m\[CapitalDelta]*Log[ScaleMu] + 
       84*b4*m^7*m\[CapitalDelta]^2*Log[ScaleMu] + 
       36*b5*m^7*m\[CapitalDelta]^2*Log[ScaleMu] - 
       48*b2*g*m^7*m\[CapitalDelta]^2*Log[ScaleMu] + 
       552*b4*m^6*m\[CapitalDelta]^3*Log[ScaleMu] + 
       468*b5*m^6*m\[CapitalDelta]^3*Log[ScaleMu] + 
       144*b2*g*m^6*m\[CapitalDelta]^3*Log[ScaleMu] + 
       228*b4*m^5*m\[CapitalDelta]^4*Log[ScaleMu] + 
       252*b5*m^5*m\[CapitalDelta]^4*Log[ScaleMu] + 
       96*b2*g*m^5*m\[CapitalDelta]^4*Log[ScaleMu] - 
       240*b4*m^4*m\[CapitalDelta]^5*Log[ScaleMu] - 
       180*b5*m^4*m\[CapitalDelta]^5*Log[ScaleMu] - 
       180*b4*m^3*m\[CapitalDelta]^6*Log[ScaleMu] - 
       180*b5*m^3*m\[CapitalDelta]^6*Log[ScaleMu] - 
       24*b4*m^2*m\[CapitalDelta]^7*Log[ScaleMu] - 
       36*b5*m^2*m\[CapitalDelta]^7*Log[ScaleMu] + 
       24*b2*g*m^9*Log[ScaleMu^2/m^2] + 72*b2*g*m^8*m\[CapitalDelta]*
        Log[ScaleMu^2/m^2] + 48*b2*g*m^7*m\[CapitalDelta]^2*
        Log[ScaleMu^2/m^2] + 66*b4*m^7*m\[CapitalDelta]^2*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 54*b5*m^7*m\[CapitalDelta]^2*
        Log[ScaleMu^2/m\[CapitalDelta]^2] - 24*b2*g*m^7*m\[CapitalDelta]^2*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 144*b4*m^6*m\[CapitalDelta]^3*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 126*b5*m^6*m\[CapitalDelta]^3*
        Log[ScaleMu^2/m\[CapitalDelta]^2] - 72*b2*g*m^6*m\[CapitalDelta]^3*
        Log[ScaleMu^2/m\[CapitalDelta]^2] - 42*b4*m^5*m\[CapitalDelta]^4*
        Log[ScaleMu^2/m\[CapitalDelta]^2] - 18*b5*m^5*m\[CapitalDelta]^4*
        Log[ScaleMu^2/m\[CapitalDelta]^2] - 48*b2*g*m^5*m\[CapitalDelta]^4*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 120*b4*m^4*m\[CapitalDelta]^5*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 90*b5*m^4*m\[CapitalDelta]^5*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 90*b4*m^3*m\[CapitalDelta]^6*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 90*b5*m^3*m\[CapitalDelta]^6*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 12*b4*m^2*m\[CapitalDelta]^7*
        Log[ScaleMu^2/m\[CapitalDelta]^2] + 18*b5*m^2*m\[CapitalDelta]^7*
        Log[ScaleMu^2/m\[CapitalDelta]^2]))/(2592*F^2*m^4*m\[CapitalDelta]^2*
     Pi^2)
\[CapitalDelta]d16p4D = 
   (h*(-520*a1*g1*h*m^13 - 432*a1*g*h*m^12*m\[CapitalDelta] - 
      480*a1*g1*h*m^12*m\[CapitalDelta] - 1728*a1*g*h*m^11*
       m\[CapitalDelta]^2 + 1520*a1*g1*h*m^11*m\[CapitalDelta]^2 - 
      1026*b4*m^10*m\[CapitalDelta]^3 - 1134*b5*m^10*m\[CapitalDelta]^3 + 
      1512*a1*g*h*m^10*m\[CapitalDelta]^3 - 2916*c1*g*h*m^10*
       m\[CapitalDelta]^3 + 4940*a1*g1*h*m^10*m\[CapitalDelta]^3 - 
      162*b4*m^9*m\[CapitalDelta]^4 - 648*b5*m^9*m\[CapitalDelta]^4 + 
      4104*a1*g*h*m^9*m\[CapitalDelta]^4 + 1944*c1*g*h*m^9*
       m\[CapitalDelta]^4 - 1180*a1*g1*h*m^9*m\[CapitalDelta]^4 - 
      216*b4*m^8*m\[CapitalDelta]^5 + 486*b5*m^8*m\[CapitalDelta]^5 + 
      4752*a1*g*h*m^8*m\[CapitalDelta]^5 + 21060*c1*g*h*m^8*
       m\[CapitalDelta]^5 - 370*a1*g1*h*m^8*m\[CapitalDelta]^5 - 
      3078*b4*m^7*m\[CapitalDelta]^6 - 1782*b5*m^7*m\[CapitalDelta]^6 - 
      8856*a1*g*h*m^7*m\[CapitalDelta]^6 - 18480*a1*g1*h*m^7*
       m\[CapitalDelta]^6 + 2376*b4*m^6*m\[CapitalDelta]^7 + 
      1134*b5*m^6*m\[CapitalDelta]^7 - 6480*a1*g*h*m^6*m\[CapitalDelta]^7 - 
      21060*c1*g*h*m^6*m\[CapitalDelta]^7 - 9700*a1*g1*h*m^6*
       m\[CapitalDelta]^7 + 7128*b4*m^5*m\[CapitalDelta]^8 + 
      5832*b5*m^5*m\[CapitalDelta]^8 + 15552*a1*g*h*m^5*m\[CapitalDelta]^8 - 
      4536*c1*g*h*m^5*m\[CapitalDelta]^8 + 30540*a1*g1*h*m^5*
       m\[CapitalDelta]^8 - 486*b4*m^4*m\[CapitalDelta]^9 + 
      486*b5*m^4*m\[CapitalDelta]^9 + 4536*a1*g*h*m^4*m\[CapitalDelta]^9 + 
      2268*c1*g*h*m^4*m\[CapitalDelta]^9 + 9630*a1*g1*h*m^4*
       m\[CapitalDelta]^9 - 3888*b4*m^3*m\[CapitalDelta]^10 - 
      3402*b5*m^3*m\[CapitalDelta]^10 - 9072*a1*g*h*m^3*m\[CapitalDelta]^10 + 
      2592*c1*g*h*m^3*m\[CapitalDelta]^10 - 11880*a1*g1*h*m^3*
       m\[CapitalDelta]^10 - 648*b4*m^2*m\[CapitalDelta]^11 - 
      972*b5*m^2*m\[CapitalDelta]^11 - 3888*a1*g*h*m^2*m\[CapitalDelta]^11 + 
      648*c1*g*h*m^2*m\[CapitalDelta]^11 - 4020*a1*g1*h*m^2*
       m\[CapitalDelta]^11 - 648*a1*g*h*m^11*m\[CapitalDelta]^2*Log[2] - 
      972*b2*g*m^10*m\[CapitalDelta]^3*Log[2] + 3240*a1*g*h*m^10*
       m\[CapitalDelta]^3*Log[2] + 1458*c1*g*h*m^10*m\[CapitalDelta]^3*
       Log[2] + 972*b2*g*m^9*m\[CapitalDelta]^4*Log[2] + 
      4536*a1*g*h*m^9*m\[CapitalDelta]^4*Log[2] + 22194*c1*g*h*m^9*
       m\[CapitalDelta]^4*Log[2] + 6156*a1*g*h*m^8*m\[CapitalDelta]^5*
       Log[2] - 23328*c1*g*h*m^8*m\[CapitalDelta]^5*Log[2] + 
      12636*a1*g*h*m^7*m\[CapitalDelta]^6*Log[2] - 32238*c1*g*h*m^7*
       m\[CapitalDelta]^6*Log[2] + 972*b2*g*m^6*m\[CapitalDelta]^7*Log[2] - 
      4536*a1*g*h*m^6*m\[CapitalDelta]^7*Log[2] + 16200*c1*g*h*m^6*
       m\[CapitalDelta]^7*Log[2] - 972*b2*g*m^5*m\[CapitalDelta]^8*Log[2] - 
      8424*a1*g*h*m^5*m\[CapitalDelta]^8*Log[2] + 7614*c1*g*h*m^5*
       m\[CapitalDelta]^8*Log[2] - 4860*a1*g*h*m^4*m\[CapitalDelta]^9*
       Log[2] + 10368*c1*g*h*m^4*m\[CapitalDelta]^9*Log[2] - 
      2916*a1*g*h*m^3*m\[CapitalDelta]^10*Log[2] + 
      2430*c1*g*h*m^3*m\[CapitalDelta]^10*Log[2] + 
      486*c1*g*h*m^2*m\[CapitalDelta]^11*Log[2] - 
      324*g*m^2*m\[CapitalDelta]^3*(c1*h*(65*m^8 + 19*m^7*m\[CapitalDelta] - 
          133*m^6*m\[CapitalDelta]^2 + 4*m^5*m\[CapitalDelta]^3 + 
          223*m^4*m\[CapitalDelta]^4 + m^3*m\[CapitalDelta]^5 - 
          37*m^2*m\[CapitalDelta]^6 - 24*m*m\[CapitalDelta]^7 - 
          6*m\[CapitalDelta]^8) + 2*m*m\[CapitalDelta]*
         (3*b2*m^2*(m - m\[CapitalDelta])^2*m\[CapitalDelta]*
           (m + m\[CapitalDelta]) + a1*h*(-2*m^6 - 2*m^5*m\[CapitalDelta] + 
            14*m^4*m\[CapitalDelta]^2 - 31*m^3*m\[CapitalDelta]^3 + 
            29*m^2*m\[CapitalDelta]^4 + 33*m*m\[CapitalDelta]^5 + 
            15*m\[CapitalDelta]^6)))*Log[m] + 162*g*m^2*m\[CapitalDelta]^2*
       (6*b2*m^3*m\[CapitalDelta]*(m^5 - m^4*m\[CapitalDelta] - 
          m*m\[CapitalDelta]^4 + m\[CapitalDelta]^5) - c1*h*m\[CapitalDelta]*
         (-3*m^8 + 101*m^7*m\[CapitalDelta] - 228*m^6*m\[CapitalDelta]^2 - 
          31*m^5*m\[CapitalDelta]^3 + 16*m^4*m\[CapitalDelta]^4 + 
          11*m^3*m\[CapitalDelta]^5 + 52*m^2*m\[CapitalDelta]^6 + 
          15*m*m\[CapitalDelta]^7 + 3*m\[CapitalDelta]^8) + 
        2*a1*h*m*(2*m^8 - 10*m^7*m\[CapitalDelta] + 
          16*m^6*m\[CapitalDelta]^2 - 25*m^5*m\[CapitalDelta]^3 + 
          3*m^4*m\[CapitalDelta]^4 - 46*m^3*m\[CapitalDelta]^5 + 
          44*m^2*m\[CapitalDelta]^6 + 33*m*m\[CapitalDelta]^7 + 
          15*m\[CapitalDelta]^8))*Log[2*m^2] - 648*a1*g*h*m^11*
       m\[CapitalDelta]^2*Log[m^2/m\[CapitalDelta]^2] + 
      648*a1*g*h*m^10*m\[CapitalDelta]^3*Log[m^2/m\[CapitalDelta]^2] - 
      324*c1*g*h*m^10*m\[CapitalDelta]^3*Log[m^2/m\[CapitalDelta]^2] - 
      3240*a1*g*h*m^9*m\[CapitalDelta]^4*Log[m^2/m\[CapitalDelta]^2] - 
      1296*c1*g*h*m^9*m\[CapitalDelta]^4*Log[m^2/m\[CapitalDelta]^2] + 
      3564*a1*g*h*m^8*m\[CapitalDelta]^5*Log[m^2/m\[CapitalDelta]^2] - 
      9234*c1*g*h*m^8*m\[CapitalDelta]^5*Log[m^2/m\[CapitalDelta]^2] - 
      5508*a1*g*h*m^7*m\[CapitalDelta]^6*Log[m^2/m\[CapitalDelta]^2] + 
      11826*c1*g*h*m^7*m\[CapitalDelta]^6*Log[m^2/m\[CapitalDelta]^2] + 
      4860*a1*g*h*m^6*m\[CapitalDelta]^7*Log[m^2/m\[CapitalDelta]^2] - 
      6642*c1*g*h*m^6*m\[CapitalDelta]^7*Log[m^2/m\[CapitalDelta]^2] - 
      4860*a1*g*h*m^5*m\[CapitalDelta]^8*Log[m^2/m\[CapitalDelta]^2] + 
      2430*c1*g*h*m^4*m\[CapitalDelta]^9*Log[m^2/m\[CapitalDelta]^2] - 
      1458*c1*g*h*m^3*m\[CapitalDelta]^10*Log[m^2/m\[CapitalDelta]^2] - 
      486*c1*g*h*m^2*m\[CapitalDelta]^11*Log[m^2/m\[CapitalDelta]^2] + 
      1200*a1*g1*h*m^11*m\[CapitalDelta]^2*Log[m\[CapitalDelta]] + 
      4860*c1*g*h*m^10*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] + 
      6120*a1*g1*h*m^10*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] + 
      14256*a1*g*h*m^9*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
      972*c1*g*h*m^9*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
      3720*a1*g1*h*m^9*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] + 
      3564*b4*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] + 
      2916*b5*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] - 
      1944*b2*g*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] + 
      9072*a1*g*h*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] + 
      9720*c1*g*h*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] - 
      10680*a1*g1*h*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] + 
      648*b4*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] + 
      972*b5*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] + 
      1944*b2*g*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] + 
      5184*a1*g*h*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] + 
      324*c1*g*h*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] - 
      19080*a1*g1*h*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] - 
      3564*b4*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] - 
      2916*b5*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] + 
      1944*b2*g*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] - 
      2592*a1*g*h*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] + 
      3564*c1*g*h*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] - 
      4080*a1*g1*h*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] + 
      6480*b4*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] + 
      4860*b5*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] - 
      1944*b2*g*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] + 
      55728*a1*g*h*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] - 
      11016*c1*g*h*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] + 
      70080*a1*g1*h*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] - 
      2268*b4*m^4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] - 
      972*b5*m^4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] - 
      7128*a1*g*h*m^4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] + 
      37260*c1*g*h*m^4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] + 
      21960*a1*g1*h*m^4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] - 
      14904*b4*m^3*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] - 
      12636*b5*m^3*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] - 
      43416*a1*g*h*m^3*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] + 
      16524*c1*g*h*m^3*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] - 
      72240*a1*g1*h*m^3*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] + 
      972*b4*m^2*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] - 
      972*b5*m^2*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] - 
      7128*a1*g*h*m^2*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] - 
      7776*c1*g*h*m^2*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] - 
      21360*a1*g1*h*m^2*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] + 
      7776*b4*m*m\[CapitalDelta]^12*Log[m\[CapitalDelta]] + 
      6804*b5*m*m\[CapitalDelta]^12*Log[m\[CapitalDelta]] + 
      14904*a1*g*h*m*m\[CapitalDelta]^12*Log[m\[CapitalDelta]] - 
      4860*c1*g*h*m*m\[CapitalDelta]^12*Log[m\[CapitalDelta]] + 
      23760*a1*g1*h*m*m\[CapitalDelta]^12*Log[m\[CapitalDelta]] + 
      1296*b4*m\[CapitalDelta]^13*Log[m\[CapitalDelta]] + 
      1944*b5*m\[CapitalDelta]^13*Log[m\[CapitalDelta]] + 
      7776*a1*g*h*m\[CapitalDelta]^13*Log[m\[CapitalDelta]] - 
      972*c1*g*h*m\[CapitalDelta]^13*Log[m\[CapitalDelta]] + 
      8040*a1*g1*h*m\[CapitalDelta]^13*Log[m\[CapitalDelta]] - 
      972*c1*g*h*m^10*m\[CapitalDelta]^3*Log[2*m\[CapitalDelta]^2] - 
      9720*a1*g*h*m^9*m\[CapitalDelta]^4*Log[2*m\[CapitalDelta]^2] - 
      2916*c1*g*h*m^9*m\[CapitalDelta]^4*Log[2*m\[CapitalDelta]^2] + 
      1944*a1*g*h*m^8*m\[CapitalDelta]^5*Log[2*m\[CapitalDelta]^2] - 
      15552*c1*g*h*m^8*m\[CapitalDelta]^5*Log[2*m\[CapitalDelta]^2] - 
      13608*a1*g*h*m^7*m\[CapitalDelta]^6*Log[2*m\[CapitalDelta]^2] + 
      18468*c1*g*h*m^7*m\[CapitalDelta]^6*Log[2*m\[CapitalDelta]^2] + 
      19440*a1*g*h*m^6*m\[CapitalDelta]^7*Log[2*m\[CapitalDelta]^2] - 
      13608*c1*g*h*m^6*m\[CapitalDelta]^7*Log[2*m\[CapitalDelta]^2] - 
      5832*a1*g*h*m^5*m\[CapitalDelta]^8*Log[2*m\[CapitalDelta]^2] + 
      2916*c1*g*h*m^5*m\[CapitalDelta]^8*Log[2*m\[CapitalDelta]^2] - 
      5832*a1*g*h*m^4*m\[CapitalDelta]^9*Log[2*m\[CapitalDelta]^2] - 
      1944*a1*g*h*m^3*m\[CapitalDelta]^10*Log[2*m\[CapitalDelta]^2] - 
      2916*c1*g*h*m^3*m\[CapitalDelta]^10*Log[2*m\[CapitalDelta]^2] - 
      972*c1*g*h*m^2*m\[CapitalDelta]^11*Log[2*m\[CapitalDelta]^2] + 
      600*a1*g1*h*m^13*Log[-m + m\[CapitalDelta]] + 
      3060*a1*g1*h*m^12*m\[CapitalDelta]*Log[-m + m\[CapitalDelta]] - 
      324*a1*g*h*m^11*m\[CapitalDelta]^2*Log[-m + m\[CapitalDelta]] - 
      1920*a1*g1*h*m^11*m\[CapitalDelta]^2*Log[-m + m\[CapitalDelta]] + 
      3564*b4*m^10*m\[CapitalDelta]^3*Log[-m + m\[CapitalDelta]] + 
      2916*b5*m^10*m\[CapitalDelta]^3*Log[-m + m\[CapitalDelta]] - 
      2916*b2*g*m^10*m\[CapitalDelta]^3*Log[-m + m\[CapitalDelta]] + 
      972*a1*g*h*m^10*m\[CapitalDelta]^3*Log[-m + m\[CapitalDelta]] - 
      243*c1*g*h*m^10*m\[CapitalDelta]^3*Log[-m + m\[CapitalDelta]] - 
      5880*a1*g1*h*m^10*m\[CapitalDelta]^3*Log[-m + m\[CapitalDelta]] + 
      2430*b4*m^9*m\[CapitalDelta]^4*Log[-m + m\[CapitalDelta]] + 
      2430*b5*m^9*m\[CapitalDelta]^4*Log[-m + m\[CapitalDelta]] + 
      972*b2*g*m^9*m\[CapitalDelta]^4*Log[-m + m\[CapitalDelta]] - 
      324*a1*g*h*m^9*m\[CapitalDelta]^4*Log[-m + m\[CapitalDelta]] - 
      1215*c1*g*h*m^9*m\[CapitalDelta]^4*Log[-m + m\[CapitalDelta]] + 
      600*a1*g1*h*m^9*m\[CapitalDelta]^4*Log[-m + m\[CapitalDelta]] - 
      8586*b4*m^8*m\[CapitalDelta]^5*Log[-m + m\[CapitalDelta]] - 
      6804*b5*m^8*m\[CapitalDelta]^5*Log[-m + m\[CapitalDelta]] + 
      4860*b2*g*m^8*m\[CapitalDelta]^5*Log[-m + m\[CapitalDelta]] - 
      1458*a1*g*h*m^8*m\[CapitalDelta]^5*Log[-m + m\[CapitalDelta]] - 
      1215*c1*g*h*m^8*m\[CapitalDelta]^5*Log[-m + m\[CapitalDelta]] - 
      300*a1*g1*h*m^8*m\[CapitalDelta]^5*Log[-m + m\[CapitalDelta]] - 
      3402*b4*m^7*m\[CapitalDelta]^6*Log[-m + m\[CapitalDelta]] - 
      3888*b5*m^7*m\[CapitalDelta]^6*Log[-m + m\[CapitalDelta]] - 
      972*b2*g*m^7*m\[CapitalDelta]^6*Log[-m + m\[CapitalDelta]] + 
      7938*a1*g*h*m^7*m\[CapitalDelta]^6*Log[-m + m\[CapitalDelta]] + 
      2430*c1*g*h*m^7*m\[CapitalDelta]^6*Log[-m + m\[CapitalDelta]] + 
      15600*a1*g1*h*m^7*m\[CapitalDelta]^6*Log[-m + m\[CapitalDelta]] + 
      5022*b4*m^6*m\[CapitalDelta]^7*Log[-m + m\[CapitalDelta]] + 
      3888*b5*m^6*m\[CapitalDelta]^7*Log[-m + m\[CapitalDelta]] - 
      972*b2*g*m^6*m\[CapitalDelta]^7*Log[-m + m\[CapitalDelta]] + 
      2430*a1*g*h*m^6*m\[CapitalDelta]^7*Log[-m + m\[CapitalDelta]] + 
      4860*c1*g*h*m^6*m\[CapitalDelta]^7*Log[-m + m\[CapitalDelta]] + 
      9600*a1*g1*h*m^6*m\[CapitalDelta]^7*Log[-m + m\[CapitalDelta]] - 
      4374*b4*m^5*m\[CapitalDelta]^8*Log[-m + m\[CapitalDelta]] - 
      2916*b5*m^5*m\[CapitalDelta]^8*Log[-m + m\[CapitalDelta]] - 
      972*b2*g*m^5*m\[CapitalDelta]^8*Log[-m + m\[CapitalDelta]] - 
      18630*a1*g*h*m^5*m\[CapitalDelta]^8*Log[-m + m\[CapitalDelta]] - 
      40200*a1*g1*h*m^5*m\[CapitalDelta]^8*Log[-m + m\[CapitalDelta]] + 
      810*b4*m^4*m\[CapitalDelta]^9*Log[-m + m\[CapitalDelta]] - 
      972*b2*g*m^4*m\[CapitalDelta]^9*Log[-m + m\[CapitalDelta]] - 
      8262*a1*g*h*m^4*m\[CapitalDelta]^9*Log[-m + m\[CapitalDelta]] - 
      4860*c1*g*h*m^4*m\[CapitalDelta]^9*Log[-m + m\[CapitalDelta]] - 
      14100*a1*g1*h*m^4*m\[CapitalDelta]^9*Log[-m + m\[CapitalDelta]] + 
      9234*b4*m^3*m\[CapitalDelta]^10*Log[-m + m\[CapitalDelta]] + 
      7776*b5*m^3*m\[CapitalDelta]^10*Log[-m + m\[CapitalDelta]] + 
      972*b2*g*m^3*m\[CapitalDelta]^10*Log[-m + m\[CapitalDelta]] + 
      16362*a1*g*h*m^3*m\[CapitalDelta]^10*Log[-m + m\[CapitalDelta]] - 
      2430*c1*g*h*m^3*m\[CapitalDelta]^10*Log[-m + m\[CapitalDelta]] + 
      37200*a1*g1*h*m^3*m\[CapitalDelta]^10*Log[-m + m\[CapitalDelta]] - 
      162*b4*m^2*m\[CapitalDelta]^11*Log[-m + m\[CapitalDelta]] + 
      972*b5*m^2*m\[CapitalDelta]^11*Log[-m + m\[CapitalDelta]] + 
      10206*a1*g*h*m^2*m\[CapitalDelta]^11*Log[-m + m\[CapitalDelta]] + 
      1215*c1*g*h*m^2*m\[CapitalDelta]^11*Log[-m + m\[CapitalDelta]] + 
      11640*a1*g1*h*m^2*m\[CapitalDelta]^11*Log[-m + m\[CapitalDelta]] - 
      3888*b4*m*m\[CapitalDelta]^12*Log[-m + m\[CapitalDelta]] - 
      3402*b5*m*m\[CapitalDelta]^12*Log[-m + m\[CapitalDelta]] - 
      5022*a1*g*h*m*m\[CapitalDelta]^12*Log[-m + m\[CapitalDelta]] + 
      1215*c1*g*h*m*m\[CapitalDelta]^12*Log[-m + m\[CapitalDelta]] - 
      11880*a1*g1*h*m*m\[CapitalDelta]^12*Log[-m + m\[CapitalDelta]] - 
      648*b4*m\[CapitalDelta]^13*Log[-m + m\[CapitalDelta]] - 
      972*b5*m\[CapitalDelta]^13*Log[-m + m\[CapitalDelta]] - 
      3888*a1*g*h*m\[CapitalDelta]^13*Log[-m + m\[CapitalDelta]] + 
      243*c1*g*h*m\[CapitalDelta]^13*Log[-m + m\[CapitalDelta]] - 
      4020*a1*g1*h*m\[CapitalDelta]^13*Log[-m + m\[CapitalDelta]] + 
      600*a1*g1*h*m^13*Log[m + m\[CapitalDelta]] + 3060*a1*g1*h*m^12*
       m\[CapitalDelta]*Log[m + m\[CapitalDelta]] - 
      324*a1*g*h*m^11*m\[CapitalDelta]^2*Log[m + m\[CapitalDelta]] - 
      1920*a1*g1*h*m^11*m\[CapitalDelta]^2*Log[m + m\[CapitalDelta]] + 
      3564*b4*m^10*m\[CapitalDelta]^3*Log[m + m\[CapitalDelta]] + 
      2916*b5*m^10*m\[CapitalDelta]^3*Log[m + m\[CapitalDelta]] - 
      2916*b2*g*m^10*m\[CapitalDelta]^3*Log[m + m\[CapitalDelta]] + 
      972*a1*g*h*m^10*m\[CapitalDelta]^3*Log[m + m\[CapitalDelta]] - 
      243*c1*g*h*m^10*m\[CapitalDelta]^3*Log[m + m\[CapitalDelta]] - 
      5880*a1*g1*h*m^10*m\[CapitalDelta]^3*Log[m + m\[CapitalDelta]] + 
      2430*b4*m^9*m\[CapitalDelta]^4*Log[m + m\[CapitalDelta]] + 
      2430*b5*m^9*m\[CapitalDelta]^4*Log[m + m\[CapitalDelta]] + 
      972*b2*g*m^9*m\[CapitalDelta]^4*Log[m + m\[CapitalDelta]] - 
      324*a1*g*h*m^9*m\[CapitalDelta]^4*Log[m + m\[CapitalDelta]] - 
      1215*c1*g*h*m^9*m\[CapitalDelta]^4*Log[m + m\[CapitalDelta]] + 
      600*a1*g1*h*m^9*m\[CapitalDelta]^4*Log[m + m\[CapitalDelta]] - 
      8586*b4*m^8*m\[CapitalDelta]^5*Log[m + m\[CapitalDelta]] - 
      6804*b5*m^8*m\[CapitalDelta]^5*Log[m + m\[CapitalDelta]] + 
      4860*b2*g*m^8*m\[CapitalDelta]^5*Log[m + m\[CapitalDelta]] - 
      1458*a1*g*h*m^8*m\[CapitalDelta]^5*Log[m + m\[CapitalDelta]] - 
      1215*c1*g*h*m^8*m\[CapitalDelta]^5*Log[m + m\[CapitalDelta]] - 
      300*a1*g1*h*m^8*m\[CapitalDelta]^5*Log[m + m\[CapitalDelta]] - 
      3402*b4*m^7*m\[CapitalDelta]^6*Log[m + m\[CapitalDelta]] - 
      3888*b5*m^7*m\[CapitalDelta]^6*Log[m + m\[CapitalDelta]] - 
      972*b2*g*m^7*m\[CapitalDelta]^6*Log[m + m\[CapitalDelta]] + 
      7938*a1*g*h*m^7*m\[CapitalDelta]^6*Log[m + m\[CapitalDelta]] + 
      2430*c1*g*h*m^7*m\[CapitalDelta]^6*Log[m + m\[CapitalDelta]] + 
      15600*a1*g1*h*m^7*m\[CapitalDelta]^6*Log[m + m\[CapitalDelta]] + 
      5022*b4*m^6*m\[CapitalDelta]^7*Log[m + m\[CapitalDelta]] + 
      3888*b5*m^6*m\[CapitalDelta]^7*Log[m + m\[CapitalDelta]] - 
      972*b2*g*m^6*m\[CapitalDelta]^7*Log[m + m\[CapitalDelta]] + 
      2430*a1*g*h*m^6*m\[CapitalDelta]^7*Log[m + m\[CapitalDelta]] + 
      4860*c1*g*h*m^6*m\[CapitalDelta]^7*Log[m + m\[CapitalDelta]] + 
      9600*a1*g1*h*m^6*m\[CapitalDelta]^7*Log[m + m\[CapitalDelta]] - 
      4374*b4*m^5*m\[CapitalDelta]^8*Log[m + m\[CapitalDelta]] - 
      2916*b5*m^5*m\[CapitalDelta]^8*Log[m + m\[CapitalDelta]] - 
      972*b2*g*m^5*m\[CapitalDelta]^8*Log[m + m\[CapitalDelta]] - 
      18630*a1*g*h*m^5*m\[CapitalDelta]^8*Log[m + m\[CapitalDelta]] - 
      40200*a1*g1*h*m^5*m\[CapitalDelta]^8*Log[m + m\[CapitalDelta]] + 
      810*b4*m^4*m\[CapitalDelta]^9*Log[m + m\[CapitalDelta]] - 
      972*b2*g*m^4*m\[CapitalDelta]^9*Log[m + m\[CapitalDelta]] - 
      8262*a1*g*h*m^4*m\[CapitalDelta]^9*Log[m + m\[CapitalDelta]] - 
      4860*c1*g*h*m^4*m\[CapitalDelta]^9*Log[m + m\[CapitalDelta]] - 
      14100*a1*g1*h*m^4*m\[CapitalDelta]^9*Log[m + m\[CapitalDelta]] + 
      9234*b4*m^3*m\[CapitalDelta]^10*Log[m + m\[CapitalDelta]] + 
      7776*b5*m^3*m\[CapitalDelta]^10*Log[m + m\[CapitalDelta]] + 
      972*b2*g*m^3*m\[CapitalDelta]^10*Log[m + m\[CapitalDelta]] + 
      16362*a1*g*h*m^3*m\[CapitalDelta]^10*Log[m + m\[CapitalDelta]] - 
      2430*c1*g*h*m^3*m\[CapitalDelta]^10*Log[m + m\[CapitalDelta]] + 
      37200*a1*g1*h*m^3*m\[CapitalDelta]^10*Log[m + m\[CapitalDelta]] - 
      162*b4*m^2*m\[CapitalDelta]^11*Log[m + m\[CapitalDelta]] + 
      972*b5*m^2*m\[CapitalDelta]^11*Log[m + m\[CapitalDelta]] + 
      10206*a1*g*h*m^2*m\[CapitalDelta]^11*Log[m + m\[CapitalDelta]] + 
      1215*c1*g*h*m^2*m\[CapitalDelta]^11*Log[m + m\[CapitalDelta]] + 
      11640*a1*g1*h*m^2*m\[CapitalDelta]^11*Log[m + m\[CapitalDelta]] - 
      3888*b4*m*m\[CapitalDelta]^12*Log[m + m\[CapitalDelta]] - 
      3402*b5*m*m\[CapitalDelta]^12*Log[m + m\[CapitalDelta]] - 
      5022*a1*g*h*m*m\[CapitalDelta]^12*Log[m + m\[CapitalDelta]] + 
      1215*c1*g*h*m*m\[CapitalDelta]^12*Log[m + m\[CapitalDelta]] - 
      11880*a1*g1*h*m*m\[CapitalDelta]^12*Log[m + m\[CapitalDelta]] - 
      648*b4*m\[CapitalDelta]^13*Log[m + m\[CapitalDelta]] - 
      972*b5*m\[CapitalDelta]^13*Log[m + m\[CapitalDelta]] - 
      3888*a1*g*h*m\[CapitalDelta]^13*Log[m + m\[CapitalDelta]] + 
      243*c1*g*h*m\[CapitalDelta]^13*Log[m + m\[CapitalDelta]] - 
      4020*a1*g1*h*m\[CapitalDelta]^13*Log[m + m\[CapitalDelta]] - 
      972*c1*g*h*m^10*m\[CapitalDelta]^3*Log[-2*(m - m\[CapitalDelta])*
         (m + m\[CapitalDelta])] - 2916*c1*g*h*m^9*m\[CapitalDelta]^4*
       Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] + 
      1944*c1*g*h*m^8*m\[CapitalDelta]^5*Log[-2*(m - m\[CapitalDelta])*
         (m + m\[CapitalDelta])] + 8748*c1*g*h*m^7*m\[CapitalDelta]^6*
       Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] - 
      8748*c1*g*h*m^5*m\[CapitalDelta]^8*Log[-2*(m - m\[CapitalDelta])*
         (m + m\[CapitalDelta])] - 1944*c1*g*h*m^4*m\[CapitalDelta]^9*
       Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] + 
      2916*c1*g*h*m^3*m\[CapitalDelta]^10*Log[-2*(m - m\[CapitalDelta])*
         (m + m\[CapitalDelta])] + 972*c1*g*h*m^2*m\[CapitalDelta]^11*
       Log[-2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])] - 
      648*a1*g*h*m^11*m\[CapitalDelta]^2*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 648*a1*g*h*m^10*m\[CapitalDelta]^3*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      1782*c1*g*h*m^10*m\[CapitalDelta]^3*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 648*a1*g*h*m^9*m\[CapitalDelta]^4*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      2106*c1*g*h*m^9*m\[CapitalDelta]^4*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] - 324*a1*g*h*m^8*m\[CapitalDelta]^5*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      3402*c1*g*h*m^8*m\[CapitalDelta]^5*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 324*a1*g*h*m^7*m\[CapitalDelta]^6*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      6156*c1*g*h*m^7*m\[CapitalDelta]^6*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] - 2916*a1*g*h*m^6*m\[CapitalDelta]^7*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      648*c1*g*h*m^6*m\[CapitalDelta]^7*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 1620*a1*g*h*m^5*m\[CapitalDelta]^8*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      5832*c1*g*h*m^5*m\[CapitalDelta]^8*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 4212*a1*g*h*m^4*m\[CapitalDelta]^9*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      4536*c1*g*h*m^4*m\[CapitalDelta]^9*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] - 3564*a1*g*h*m^3*m\[CapitalDelta]^10*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      1620*c1*g*h*m^3*m\[CapitalDelta]^10*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] - 1620*a1*g*h*m^2*m\[CapitalDelta]^11*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      2430*c1*g*h*m^2*m\[CapitalDelta]^11*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 1620*a1*g*h*m*m\[CapitalDelta]^12*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      162*c1*g*h*m*m\[CapitalDelta]^12*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] - 162*c1*g*h*m\[CapitalDelta]^13*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      972*a1*g*h*m^11*m\[CapitalDelta]^2*Log[-m^2 + m\[CapitalDelta]^2] + 
      2916*b2*g*m^10*m\[CapitalDelta]^3*Log[-m^2 + m\[CapitalDelta]^2] + 
      972*a1*g*h*m^10*m\[CapitalDelta]^3*Log[-m^2 + m\[CapitalDelta]^2] - 
      1215*c1*g*h*m^10*m\[CapitalDelta]^3*Log[-m^2 + m\[CapitalDelta]^2] - 
      972*b2*g*m^9*m\[CapitalDelta]^4*Log[-m^2 + m\[CapitalDelta]^2] - 
      2916*a1*g*h*m^9*m\[CapitalDelta]^4*Log[-m^2 + m\[CapitalDelta]^2] + 
      3645*c1*g*h*m^9*m\[CapitalDelta]^4*Log[-m^2 + m\[CapitalDelta]^2] - 
      4860*b2*g*m^8*m\[CapitalDelta]^5*Log[-m^2 + m\[CapitalDelta]^2] + 
      2430*a1*g*h*m^8*m\[CapitalDelta]^5*Log[-m^2 + m\[CapitalDelta]^2] + 
      729*c1*g*h*m^8*m\[CapitalDelta]^5*Log[-m^2 + m\[CapitalDelta]^2] + 
      972*b2*g*m^7*m\[CapitalDelta]^6*Log[-m^2 + m\[CapitalDelta]^2] + 
      5346*a1*g*h*m^7*m\[CapitalDelta]^6*Log[-m^2 + m\[CapitalDelta]^2] - 
      12150*c1*g*h*m^7*m\[CapitalDelta]^6*Log[-m^2 + m\[CapitalDelta]^2] + 
      972*b2*g*m^6*m\[CapitalDelta]^7*Log[-m^2 + m\[CapitalDelta]^2] - 
      13122*a1*g*h*m^6*m\[CapitalDelta]^7*Log[-m^2 + m\[CapitalDelta]^2] + 
      4860*c1*g*h*m^6*m\[CapitalDelta]^7*Log[-m^2 + m\[CapitalDelta]^2] + 
      972*b2*g*m^5*m\[CapitalDelta]^8*Log[-m^2 + m\[CapitalDelta]^2] - 
      8262*a1*g*h*m^5*m\[CapitalDelta]^8*Log[-m^2 + m\[CapitalDelta]^2] + 
      14580*c1*g*h*m^5*m\[CapitalDelta]^8*Log[-m^2 + m\[CapitalDelta]^2] + 
      972*b2*g*m^4*m\[CapitalDelta]^9*Log[-m^2 + m\[CapitalDelta]^2] + 
      15066*a1*g*h*m^4*m\[CapitalDelta]^9*Log[-m^2 + m\[CapitalDelta]^2] - 
      6804*c1*g*h*m^4*m\[CapitalDelta]^9*Log[-m^2 + m\[CapitalDelta]^2] - 
      972*b2*g*m^3*m\[CapitalDelta]^10*Log[-m^2 + m\[CapitalDelta]^2] + 
      7290*a1*g*h*m^3*m\[CapitalDelta]^10*Log[-m^2 + m\[CapitalDelta]^2] - 
      7290*c1*g*h*m^3*m\[CapitalDelta]^10*Log[-m^2 + m\[CapitalDelta]^2] - 
      5346*a1*g*h*m^2*m\[CapitalDelta]^11*Log[-m^2 + m\[CapitalDelta]^2] + 
      2187*c1*g*h*m^2*m\[CapitalDelta]^11*Log[-m^2 + m\[CapitalDelta]^2] - 
      2430*a1*g*h*m*m\[CapitalDelta]^12*Log[-m^2 + m\[CapitalDelta]^2] + 
      1215*c1*g*h*m*m\[CapitalDelta]^12*Log[-m^2 + m\[CapitalDelta]^2] + 
      243*c1*g*h*m\[CapitalDelta]^13*Log[-m^2 + m\[CapitalDelta]^2] - 
      1200*a1*g1*h*m^13*Log[ScaleMu] - 6120*a1*g1*h*m^12*m\[CapitalDelta]*
       Log[ScaleMu] - 2592*a1*g*h*m^11*m\[CapitalDelta]^2*Log[ScaleMu] + 
      2640*a1*g1*h*m^11*m\[CapitalDelta]^2*Log[ScaleMu] - 
      7128*b4*m^10*m\[CapitalDelta]^3*Log[ScaleMu] - 
      5832*b5*m^10*m\[CapitalDelta]^3*Log[ScaleMu] - 
      1944*b2*g*m^10*m\[CapitalDelta]^3*Log[ScaleMu] + 
      2592*a1*g*h*m^10*m\[CapitalDelta]^3*Log[ScaleMu] + 
      22032*c1*g*h*m^10*m\[CapitalDelta]^3*Log[ScaleMu] + 
      5640*a1*g1*h*m^10*m\[CapitalDelta]^3*Log[ScaleMu] - 
      4860*b4*m^9*m\[CapitalDelta]^4*Log[ScaleMu] - 
      4860*b5*m^9*m\[CapitalDelta]^4*Log[ScaleMu] + 
      1944*b2*g*m^9*m\[CapitalDelta]^4*Log[ScaleMu] + 
      46656*c1*g*h*m^9*m\[CapitalDelta]^4*Log[ScaleMu] + 
      2520*a1*g1*h*m^9*m\[CapitalDelta]^4*Log[ScaleMu] + 
      13608*b4*m^8*m\[CapitalDelta]^5*Log[ScaleMu] + 
      10692*b5*m^8*m\[CapitalDelta]^5*Log[ScaleMu] + 
      3888*b2*g*m^8*m\[CapitalDelta]^5*Log[ScaleMu] - 
      98496*c1*g*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu] + 
      11280*a1*g1*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu] + 
      6156*b4*m^7*m\[CapitalDelta]^6*Log[ScaleMu] + 
      6804*b5*m^7*m\[CapitalDelta]^6*Log[ScaleMu] - 
      3888*b2*g*m^7*m\[CapitalDelta]^6*Log[ScaleMu] + 
      2592*a1*g*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu] - 
      44064*c1*g*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu] - 
      12120*a1*g1*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu] - 
      6480*b4*m^6*m\[CapitalDelta]^7*Log[ScaleMu] - 
      4860*b5*m^6*m\[CapitalDelta]^7*Log[ScaleMu] - 
      1944*b2*g*m^6*m\[CapitalDelta]^7*Log[ScaleMu] - 
      5184*a1*g*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu] + 
      81648*c1*g*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu] - 
      15120*a1*g1*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu] + 
      2268*b4*m^5*m\[CapitalDelta]^8*Log[ScaleMu] + 
      972*b5*m^5*m\[CapitalDelta]^8*Log[ScaleMu] + 
      1944*b2*g*m^5*m\[CapitalDelta]^8*Log[ScaleMu] - 
      2592*c1*g*h*m^5*m\[CapitalDelta]^8*Log[ScaleMu] + 
      10320*a1*g1*h*m^5*m\[CapitalDelta]^8*Log[ScaleMu] + 
      648*b4*m^4*m\[CapitalDelta]^9*Log[ScaleMu] + 
      972*b5*m^4*m\[CapitalDelta]^9*Log[ScaleMu] + 
      5184*a1*g*h*m^4*m\[CapitalDelta]^9*Log[ScaleMu] - 
      5184*c1*g*h*m^4*m\[CapitalDelta]^9*Log[ScaleMu] + 
      6240*a1*g1*h*m^4*m\[CapitalDelta]^9*Log[ScaleMu] - 
      3564*b4*m^3*m\[CapitalDelta]^10*Log[ScaleMu] - 
      2916*b5*m^3*m\[CapitalDelta]^10*Log[ScaleMu] - 
      2160*a1*g1*h*m^3*m\[CapitalDelta]^10*Log[ScaleMu] - 
      648*b4*m^2*m\[CapitalDelta]^11*Log[ScaleMu] - 
      972*b5*m^2*m\[CapitalDelta]^11*Log[ScaleMu] - 
      2592*a1*g*h*m^2*m\[CapitalDelta]^11*Log[ScaleMu] - 
      1920*a1*g1*h*m^2*m\[CapitalDelta]^11*Log[ScaleMu] + 
      2592*a1*g*h*m^12*m\[CapitalDelta]*Log[ScaleMu^2/m^2] + 
      972*b2*g*m^10*m\[CapitalDelta]^3*Log[ScaleMu^2/m^2] + 
      432*a1*g*h*m^10*m\[CapitalDelta]^3*Log[ScaleMu^2/m^2] + 
      8424*c1*g*h*m^10*m\[CapitalDelta]^3*Log[ScaleMu^2/m^2] - 
      972*b2*g*m^9*m\[CapitalDelta]^4*Log[ScaleMu^2/m^2] - 
      5616*a1*g*h*m^9*m\[CapitalDelta]^4*Log[ScaleMu^2/m^2] - 
      972*b2*g*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m^2] - 
      3024*a1*g*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m^2] - 
      18792*c1*g*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m^2] + 
      972*b2*g*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m^2] + 
      5616*a1*g*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m^2] + 
      1944*c1*g*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m^2] + 
      10368*c1*g*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m^2] - 
      1944*c1*g*h*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m^2] + 
      600*a1*g1*h*m^11*m\[CapitalDelta]^2*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      3060*a1*g1*h*m^10*m\[CapitalDelta]^3*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 1296*a1*g*h*m^9*m\[CapitalDelta]^4*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 1860*a1*g1*h*m^9*
       m\[CapitalDelta]^4*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1782*b4*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1458*b5*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      972*b2*g*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      2592*a1*g*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1944*c1*g*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      5340*a1*g1*h*m^8*m\[CapitalDelta]^5*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      324*b4*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      486*b5*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      972*b2*g*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      5184*a1*g*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      648*c1*g*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1020*a1*g1*h*m^7*m\[CapitalDelta]^6*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      1782*b4*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      1458*b5*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      972*b2*g*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      1296*a1*g*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      4536*c1*g*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      4440*a1*g1*h*m^6*m\[CapitalDelta]^7*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      2106*b4*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      1944*b5*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      972*b2*g*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      3888*a1*g*h*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      648*c1*g*h*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      840*a1*g1*h*m^5*m\[CapitalDelta]^8*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      324*b4*m^4*m\[CapitalDelta]^9*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      486*b5*m^4*m\[CapitalDelta]^9*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      2592*a1*g*h*m^4*m\[CapitalDelta]^9*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      2592*c1*g*h*m^4*m\[CapitalDelta]^9*Log[ScaleMu^2/m\[CapitalDelta]^2] - 
      3120*a1*g1*h*m^4*m\[CapitalDelta]^9*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1782*b4*m^3*m\[CapitalDelta]^10*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1458*b5*m^3*m\[CapitalDelta]^10*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      1080*a1*g1*h*m^3*m\[CapitalDelta]^10*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 324*b4*m^2*m\[CapitalDelta]^11*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 486*b5*m^2*m\[CapitalDelta]^11*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 1296*a1*g*h*m^2*
       m\[CapitalDelta]^11*Log[ScaleMu^2/m\[CapitalDelta]^2] + 
      960*a1*g1*h*m^2*m\[CapitalDelta]^11*Log[ScaleMu^2/m\[CapitalDelta]^2]))/
    (139968*F^2*m^4*(m - m\[CapitalDelta])^2*m\[CapitalDelta]^5*
     (m + m\[CapitalDelta])*Pi^2)
\[CapitalDelta]d22p4D = (h*(-5*b1*m^11 - 48*b2*g*m^11 - 
      5*b1*m^10*m\[CapitalDelta] + 106*b2*g*m^10*m\[CapitalDelta] + 
      19*b1*m^9*m\[CapitalDelta]^2 - 114*b2*g*m^9*m\[CapitalDelta]^2 + 
      19*b1*m^8*m\[CapitalDelta]^3 + 10*b2*g*m^8*m\[CapitalDelta]^3 - 
      23*b1*m^7*m\[CapitalDelta]^4 + 168*b2*g*m^7*m\[CapitalDelta]^4 - 
      35*b1*m^6*m\[CapitalDelta]^5 - 74*b2*g*m^6*m\[CapitalDelta]^5 + 
      15*b1*m^5*m\[CapitalDelta]^6 - 18*b2*g*m^5*m\[CapitalDelta]^6 + 
      27*b1*m^4*m\[CapitalDelta]^7 - 54*b2*g*m^4*m\[CapitalDelta]^7 - 
      6*b1*m^3*m\[CapitalDelta]^8 + 12*b2*g*m^3*m\[CapitalDelta]^8 - 
      6*b1*m^2*m\[CapitalDelta]^9 + 12*b2*g*m^2*m\[CapitalDelta]^9 + 
      12*b2*g*m^5*m\[CapitalDelta]^2*(7*m^4 - 4*m^3*m\[CapitalDelta] - 
        4*m^2*m\[CapitalDelta]^2 + 4*m*m\[CapitalDelta]^3 + 
        3*m\[CapitalDelta]^4)*Log[m] - 6*b2*g*m^5*
       (5*m^6 - 8*m^5*m\[CapitalDelta] + 5*m^4*m\[CapitalDelta]^2 + 
        4*m^3*m\[CapitalDelta]^3 - m^2*m\[CapitalDelta]^4 + 
        4*m*m\[CapitalDelta]^5 + 3*m\[CapitalDelta]^6)*Log[m^2] + 
      6*b2*g*m^11*Log[m^2/m\[CapitalDelta]^2] + 
      12*b2*g*m^9*m\[CapitalDelta]^2*Log[m^2/m\[CapitalDelta]^2] - 
      18*b2*g*m^7*m\[CapitalDelta]^4*Log[m^2/m\[CapitalDelta]^2] + 
      12*b1*m^9*m\[CapitalDelta]^2*Log[m\[CapitalDelta]] + 
      96*b2*g*m^9*m\[CapitalDelta]^2*Log[m\[CapitalDelta]] + 
      12*b1*m^8*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] - 
      72*b2*g*m^8*m\[CapitalDelta]^3*Log[m\[CapitalDelta]] - 
      48*b1*m^7*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
      60*b2*g*m^7*m\[CapitalDelta]^4*Log[m\[CapitalDelta]] - 
      48*b1*m^6*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] + 
      144*b2*g*m^6*m\[CapitalDelta]^5*Log[m\[CapitalDelta]] + 
      72*b1*m^5*m\[CapitalDelta]^6*Log[m\[CapitalDelta]] + 
      72*b1*m^4*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] - 
      144*b2*g*m^4*m\[CapitalDelta]^7*Log[m\[CapitalDelta]] - 
      48*b1*m^3*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] + 
      60*b2*g*m^3*m\[CapitalDelta]^8*Log[m\[CapitalDelta]] - 
      48*b1*m^2*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] + 
      96*b2*g*m^2*m\[CapitalDelta]^9*Log[m\[CapitalDelta]] + 
      12*b1*m*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] - 
      24*b2*g*m*m\[CapitalDelta]^10*Log[m\[CapitalDelta]] + 
      12*b1*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] - 
      24*b2*g*m\[CapitalDelta]^11*Log[m\[CapitalDelta]] + 
      6*b1*m^11*Log[-m + m\[CapitalDelta]] - 3*b2*g*m^11*
       Log[-m + m\[CapitalDelta]] + 6*b1*m^10*m\[CapitalDelta]*
       Log[-m + m\[CapitalDelta]] - 12*b2*g*m^10*m\[CapitalDelta]*
       Log[-m + m\[CapitalDelta]] - 30*b1*m^9*m\[CapitalDelta]^2*
       Log[-m + m\[CapitalDelta]] + 24*b2*g*m^9*m\[CapitalDelta]^2*
       Log[-m + m\[CapitalDelta]] - 30*b1*m^8*m\[CapitalDelta]^3*
       Log[-m + m\[CapitalDelta]] + 60*b2*g*m^8*m\[CapitalDelta]^3*
       Log[-m + m\[CapitalDelta]] + 60*b1*m^7*m\[CapitalDelta]^4*
       Log[-m + m\[CapitalDelta]] - 66*b2*g*m^7*m\[CapitalDelta]^4*
       Log[-m + m\[CapitalDelta]] + 60*b1*m^6*m\[CapitalDelta]^5*
       Log[-m + m\[CapitalDelta]] - 120*b2*g*m^6*m\[CapitalDelta]^5*
       Log[-m + m\[CapitalDelta]] - 60*b1*m^5*m\[CapitalDelta]^6*
       Log[-m + m\[CapitalDelta]] + 84*b2*g*m^5*m\[CapitalDelta]^6*
       Log[-m + m\[CapitalDelta]] - 60*b1*m^4*m\[CapitalDelta]^7*
       Log[-m + m\[CapitalDelta]] + 120*b2*g*m^4*m\[CapitalDelta]^7*
       Log[-m + m\[CapitalDelta]] + 30*b1*m^3*m\[CapitalDelta]^8*
       Log[-m + m\[CapitalDelta]] - 51*b2*g*m^3*m\[CapitalDelta]^8*
       Log[-m + m\[CapitalDelta]] + 30*b1*m^2*m\[CapitalDelta]^9*
       Log[-m + m\[CapitalDelta]] - 60*b2*g*m^2*m\[CapitalDelta]^9*
       Log[-m + m\[CapitalDelta]] - 6*b1*m*m\[CapitalDelta]^10*
       Log[-m + m\[CapitalDelta]] + 12*b2*g*m*m\[CapitalDelta]^10*
       Log[-m + m\[CapitalDelta]] - 6*b1*m\[CapitalDelta]^11*
       Log[-m + m\[CapitalDelta]] + 12*b2*g*m\[CapitalDelta]^11*
       Log[-m + m\[CapitalDelta]] + 6*b1*m^11*Log[m + m\[CapitalDelta]] - 
      3*b2*g*m^11*Log[m + m\[CapitalDelta]] + 6*b1*m^10*m\[CapitalDelta]*
       Log[m + m\[CapitalDelta]] - 12*b2*g*m^10*m\[CapitalDelta]*
       Log[m + m\[CapitalDelta]] - 30*b1*m^9*m\[CapitalDelta]^2*
       Log[m + m\[CapitalDelta]] + 24*b2*g*m^9*m\[CapitalDelta]^2*
       Log[m + m\[CapitalDelta]] - 30*b1*m^8*m\[CapitalDelta]^3*
       Log[m + m\[CapitalDelta]] + 60*b2*g*m^8*m\[CapitalDelta]^3*
       Log[m + m\[CapitalDelta]] + 60*b1*m^7*m\[CapitalDelta]^4*
       Log[m + m\[CapitalDelta]] - 66*b2*g*m^7*m\[CapitalDelta]^4*
       Log[m + m\[CapitalDelta]] + 60*b1*m^6*m\[CapitalDelta]^5*
       Log[m + m\[CapitalDelta]] - 120*b2*g*m^6*m\[CapitalDelta]^5*
       Log[m + m\[CapitalDelta]] - 60*b1*m^5*m\[CapitalDelta]^6*
       Log[m + m\[CapitalDelta]] + 84*b2*g*m^5*m\[CapitalDelta]^6*
       Log[m + m\[CapitalDelta]] - 60*b1*m^4*m\[CapitalDelta]^7*
       Log[m + m\[CapitalDelta]] + 120*b2*g*m^4*m\[CapitalDelta]^7*
       Log[m + m\[CapitalDelta]] + 30*b1*m^3*m\[CapitalDelta]^8*
       Log[m + m\[CapitalDelta]] - 51*b2*g*m^3*m\[CapitalDelta]^8*
       Log[m + m\[CapitalDelta]] + 30*b1*m^2*m\[CapitalDelta]^9*
       Log[m + m\[CapitalDelta]] - 60*b2*g*m^2*m\[CapitalDelta]^9*
       Log[m + m\[CapitalDelta]] - 6*b1*m*m\[CapitalDelta]^10*
       Log[m + m\[CapitalDelta]] + 12*b2*g*m*m\[CapitalDelta]^10*
       Log[m + m\[CapitalDelta]] - 6*b1*m\[CapitalDelta]^11*
       Log[m + m\[CapitalDelta]] + 12*b2*g*m\[CapitalDelta]^11*
       Log[m + m\[CapitalDelta]] + 6*b2*g*m^11*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      24*b2*g*m^9*m\[CapitalDelta]^2*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 36*b2*g*m^7*m\[CapitalDelta]^4*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] - 
      24*b2*g*m^5*m\[CapitalDelta]^6*Log[m\[CapitalDelta]^2/
         (-m^2 + m\[CapitalDelta]^2)] + 6*b2*g*m^3*m\[CapitalDelta]^8*
       Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
      9*b2*g*m^11*Log[-m^2 + m\[CapitalDelta]^2] - 
      36*b2*g*m^9*m\[CapitalDelta]^2*Log[-m^2 + m\[CapitalDelta]^2] + 
      54*b2*g*m^7*m\[CapitalDelta]^4*Log[-m^2 + m\[CapitalDelta]^2] - 
      36*b2*g*m^5*m\[CapitalDelta]^6*Log[-m^2 + m\[CapitalDelta]^2] + 
      9*b2*g*m^3*m\[CapitalDelta]^8*Log[-m^2 + m\[CapitalDelta]^2] - 
      12*b1*m^11*Log[ScaleMu] + 48*b2*g*m^11*Log[ScaleMu] - 
      12*b1*m^10*m\[CapitalDelta]*Log[ScaleMu] - 
      72*b2*g*m^10*m\[CapitalDelta]*Log[ScaleMu] + 
      48*b1*m^9*m\[CapitalDelta]^2*Log[ScaleMu] - 
      96*b2*g*m^9*m\[CapitalDelta]^2*Log[ScaleMu] + 
      48*b1*m^8*m\[CapitalDelta]^3*Log[ScaleMu] + 
      48*b2*g*m^8*m\[CapitalDelta]^3*Log[ScaleMu] - 
      72*b1*m^7*m\[CapitalDelta]^4*Log[ScaleMu] + 
      120*b2*g*m^7*m\[CapitalDelta]^4*Log[ScaleMu] - 
      72*b1*m^6*m\[CapitalDelta]^5*Log[ScaleMu] + 
      96*b2*g*m^6*m\[CapitalDelta]^5*Log[ScaleMu] + 
      48*b1*m^5*m\[CapitalDelta]^6*Log[ScaleMu] - 
      96*b2*g*m^5*m\[CapitalDelta]^6*Log[ScaleMu] + 
      48*b1*m^4*m\[CapitalDelta]^7*Log[ScaleMu] - 
      96*b2*g*m^4*m\[CapitalDelta]^7*Log[ScaleMu] - 
      12*b1*m^3*m\[CapitalDelta]^8*Log[ScaleMu] + 
      24*b2*g*m^3*m\[CapitalDelta]^8*Log[ScaleMu] - 
      12*b1*m^2*m\[CapitalDelta]^9*Log[ScaleMu] + 
      24*b2*g*m^2*m\[CapitalDelta]^9*Log[ScaleMu] + 
      84*b2*g*m^11*Log[ScaleMu^2/m^2] - 96*b2*g*m^10*m\[CapitalDelta]*
       Log[ScaleMu^2/m^2] - 72*b2*g*m^9*m\[CapitalDelta]^2*
       Log[ScaleMu^2/m^2] + 96*b2*g*m^8*m\[CapitalDelta]^3*
       Log[ScaleMu^2/m^2] - 12*b2*g*m^7*m\[CapitalDelta]^4*
       Log[ScaleMu^2/m^2] + 6*b1*m^9*m\[CapitalDelta]^2*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 12*b2*g*m^9*m\[CapitalDelta]^2*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 6*b1*m^8*m\[CapitalDelta]^3*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 36*b2*g*m^8*m\[CapitalDelta]^3*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 24*b1*m^7*m\[CapitalDelta]^4*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 24*b2*g*m^7*m\[CapitalDelta]^4*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 12*b1*m^6*m\[CapitalDelta]^5*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 12*b1*m^5*m\[CapitalDelta]^6*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 24*b2*g*m^5*m\[CapitalDelta]^6*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 24*b1*m^4*m\[CapitalDelta]^7*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 48*b2*g*m^4*m\[CapitalDelta]^7*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 6*b1*m^3*m\[CapitalDelta]^8*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 12*b2*g*m^3*m\[CapitalDelta]^8*
       Log[ScaleMu^2/m\[CapitalDelta]^2] + 6*b1*m^2*m\[CapitalDelta]^9*
       Log[ScaleMu^2/m\[CapitalDelta]^2] - 12*b2*g*m^2*m\[CapitalDelta]^9*
       Log[ScaleMu^2/m\[CapitalDelta]^2]))/(1296*F^2*m^5*
     (m - m\[CapitalDelta])^2*m\[CapitalDelta]^2*(m + m\[CapitalDelta])*Pi^2)
\[CapitalDelta]mp4D = 0
\[CapitalDelta]c1p4D = 
   -(a1*h^2*(12*m\[CapitalDelta]^5*(-9*m^3 - 4*m^2*m\[CapitalDelta] + 
         5*m*m\[CapitalDelta]^2 + 3*m\[CapitalDelta]^3)*
        Log[m\[CapitalDelta]] - 6*(m - m\[CapitalDelta])^2*
        (m + m\[CapitalDelta])^4*(m^2 - m*m\[CapitalDelta] + 
         3*m\[CapitalDelta]^2)*Log[-m^2 + m\[CapitalDelta]^2] + 
       m^2*(4*m^6 + 4*m^5*m\[CapitalDelta] - 6*m^4*m\[CapitalDelta]^2 - 
         6*m^3*m\[CapitalDelta]^3 + 15*m^2*m\[CapitalDelta]^4 - 
         30*m*m\[CapitalDelta]^5 - 18*m\[CapitalDelta]^6 + 
         12*(m^6 + m^5*m\[CapitalDelta] + 3*m^3*m\[CapitalDelta]^3)*
          Log[ScaleMu])))/(288*F^2*m^3*m\[CapitalDelta]^3*Pi^2)

